There are no nontrivial uniquely C_9-saturated graphs

A graph G is uniquely C_t-saturated if G contains no cycle of length t and, for every edge e of the complement, G+e contains exactly one cycle of length t; it is nontrivial if it has at least t vertices. Wenger and West proved that no nontrivial uniquely C_6- or C_7-saturated graphs exist, and conjectured the same for every t >= 6; the case t=8 was verified but never published, and t >= 9 has remained open. We prove the conjecture for t=9: there is no nontrivial uniquely C_9-saturated graph. The proof is a case analysis on the length L of a longest even cycle of length at most 12 (L is 4, 6, 8, 10, or 12). The cases L=12, L=10, and L=4 are settled by hand; for L=6 and L=8, hand classifications of the components outside the cycle reduce each case to a bounded finite family of configurations, eliminated by a short, replayable computer enumeration with known-answer controls and completeness certified by zero cap hits. Along the way we prove, in sharpened form, the t=9 instance of a structural lemma Wenger and West stated without proof.

==> C9_Saturated_Reproducibility/core_family_f6.py <==
"""
core_family_f6.py -- enumeration of the L = 6 "non-swappable core" family F6
for the t = 9 hand case analysis (notes/t9-case-analysis-2026-08-28.md,
section 13, Proposition 6.29).

Context.  A nontrivial uniquely C_9-saturated graph G whose longest even
cycle of length <= 12 has length 6 (Case L = 6) contains a 6-cycle
C = c_0..c_5 with a chord set X.  Sections 10-13 prove that, after
deleting every K_2 component of G[R] whose two ends have the same
C-neighbourhood ("swappable" components), what remains -- the CORE -- is
    C + X + O + S_c + S_t
where O is at most ONE excess +1 object (an R-vertex whose C-neighbourhood
is a clique of G[C] containing a C-edge, or has >= 4 vertices; or a K_2
component uv with N_C(u) != N_C(v) satisfying the cross-condition "every
c in N_C(u), c2 in N_C(v) are equal or at C-distance >= 2" and the
clique-or->=3 rule), S_c is a set of singletons x_c with N(x_c) =
{c_i, c_{i+3}} (chord present), S_t a set of singletons x_t with N(x_t) =
{c_0,c_2,c_4} or {c_1,c_3,c_5} (the three chords present).  The core has
no 9-cycle, every two nonadjacent core vertices are joined by EXACTLY one
9-path inside the core (swap lemma 6.26), and it has >= 9 vertices.

What this script does.  For each dihedral orbit representative X of the
512 chord subsets of C_6 it generates every core in F6 and tests the three
conditions with early exit.  A core that passes is a SURVIVOR and is
written out for hand inspection (it is not yet a counterexample: it would
still have to be completed by swappable components).

Known-answer control.  The chordless and single-chord sets (Propositions
6.16, 6.20, 6.21) and the 15 orbits of Corollary 6.28 are proved by hand
to admit no such core.  They are processed FIRST; if any of them yields a
survivor the script aborts with CONTROL FAILED and no other verdict is to
be believed.

Usage:  python -u scripts/core_family_f6.py --out data/f6_cores.json --log data/f6_run.log
Single process, single core.
"""
from __future__ import annotations
import argparse, itertools, json, sys, time

D2 = [(i, (i + 2) % 6) for i in range(6)]
D3 = [(i, i + 3) for i in range(3)]
CHORDS = [tuple(sorted(e)) for e in D2 + D3]


def cdist(a, b):
    d = abs(a - b) % 6
    return min(d, 6 - d)


def canon(X):
    best = None
    for r in range(6):
        for sg in (1, -1):
            Y = tuple(sorted(tuple(sorted(((sg * a + r) % 6, (sg * b + r) % 6))) for a, b in X))
            if best is None or Y < best:
                best = Y
    return best


KILLED_6_28 = [
    ((0, 2), (0, 3)), ((0, 2), (0, 4)), ((0, 2), (1, 3)), ((0, 2), (1, 4)), ((0, 3), (1, 4)),
    ((0, 2), (0, 3), (1, 3)), ((0, 2), (0, 3), (1, 4)), ((0, 2), (0, 3), (1, 5)), ((0, 2), (0, 3), (2, 4)),
    ((0, 2), (0, 3), (2, 5)), ((0, 2), (0, 4), (1, 5)), ((0, 2), (0, 3), (1, 3), (1, 4)),
    ((0, 2), (0, 3), (1, 3), (1, 5)), ((0, 2), (0, 3), (1, 4), (2, 4)), ((0, 2), (0, 3), (1, 3), (1, 4), (2, 4)),
]


class Core:
    """Adjacency-set graph on vertices 0..n-1 (0..5 = the 6-cycle C)."""

    def __init__(self, X):
        self.adj = [set() for _ in range(6)]
        for i in range(6):
            self.adj[i].add((i + 1) % 6)
            self.adj[(i + 1) % 6].add(i)
        for a, b in X:
            self.adj[a].add(b)
            self.adj[b].add(a)

    def add(self, nbrs):
        v = len(self.adj)
        self.adj.append(set())
        for c in nbrs:
            self.adj[v].add(c)
            self.adj[c].add(v)
        return v

    def n(self):
        return len(self.adj)


def count_paths(adj, s, t, L, cap=2):
    """Number of simple s-t paths with exactly L edges, stopping at cap."""
    cnt = 0
    stack = [(s, 1 << s, 0)]
    while stack:
        x, seen, d = stack.pop()
        if d == L:
            if x == t:
                cnt += 1
                if cnt >= cap:
                    return cnt
            continue
        for y in adj[x]:
            if (seen >> y) & 1:
                continue
            if y == t and d + 1 != L:
                continue
            stack.append((y, seen | (1 << y), d + 1))
    return cnt


def has_9cycle(adj):
    n = len(adj)
    for s in range(n):
        stack = [(s, 1 << s, 0)]
        while stack:
            x, seen, d = stack.pop()
            if d == 8:
                if s in adj[x]:
                    return True
                continue
            for y in adj[x]:
                if y > s and not (seen >> y) & 1:
                    stack.append((y, seen | (1 << y), d + 1))
    return False


def core_ok(adj):
    n = len(adj)
    if n < 9:
        return False
    for u in range(n):
        for v in range(u + 1, n):
            if v in adj[u]:
                continue
            if count_paths(adj, u, v, 8) != 1:
                return False
    return not has_9cycle(adj)


def gc_adjacent(X, a, b):
    return cdist(a, b) == 1 or tuple(sorted((a, b))) in X


def is_clique(X, S):
    return all(gc_adjacent(X, a, b) for a, b in itertools.combinations(S, 2))


def singleton_O_options(X):
    out = []
    for k in range(2, 7):
        for S in itertools.combinations(range(6), k):
            has_edge = any(cdist(a, b) == 1 for a, b in itertools.combinations(S, 2))
            if (is_clique(X, S) and has_edge) or k >= 4:
                out.append(S)
    return out


def k2_O_options(X):
    """Non-swappable K_2 objects (N_C(u) != N_C(v)) obeying the cross-condition
    and the clique-or->=3 rule for each end (N(end) = N_C(end) + other end)."""
    subs = [S for k in range(1, 7) for S in itertools.combinations(range(6), k)]
    out = []
    for Su in subs:
        for Sv in subs:
            if Su >= Sv:
                continue
            if not all(a == b or cdist(a, b) >= 2 for a in Su for b in Sv):
                continue

            def end_ok(S, T):
                clique = set(S) <= set(T) and is_clique(X, S)
                return clique or len(S) >= 3

            if end_ok(Su, Sv) and end_ok(Sv, Su):
                out.append((Su, Sv))
    return out


def enumerate_cores(X):
    xc = [e for e in D3 if e in X]
    xt = [T for T in [(0, 2, 4), (1, 3, 5)]
          if all(tuple(sorted(p)) in X for p in itertools.combinations(T, 2))]
    Oopts = [None] + [("s", S) for S in singleton_O_options(X)] + [("k", p) for p in k2_O_options(X)]
    for O in Oopts:
        for rc in range(len(xc) + 1):
            for Sc in itertools.combinations(xc, rc):
                for rt in range(len(xt) + 1):
                    for St in itertools.combinations(xt, rt):
                        G = Core(X)
                        if O is not None:
                            if O[0] == "s":
                                G.add(O[1])
                            else:
                                u = G.add(O[1][0])
                                v = G.add(O[1][1])
                                G.adj[u].add(v)
                                G.adj[v].add(u)
                        for e in Sc:
                            G.add(e)
                        for T in St:
                            G.add(T)
                        if G.n() < 9:
                            continue
                        yield (O, Sc, St), G


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="data/f6_cores.json")
    ap.add_argument("--log", default="data/f6_run.log")
    ap.add_argument("--controls-only", action="store_true")
    a = ap.parse_args()
    log = open(a.log, "a", encoding="utf-8")

    def say(msg):
        print(msg, flush=True)
        log.write(msg + "\n")
        log.flush()

    orbits = {}
    for k in range(0, 10):
        for X in itertools.combinations(CHORDS, k):
            orbits.setdefault(canon(X), len(X))
    reps = sorted(orbits, key=lambda X: (len(X), X))
    controls = [X for X in reps if len(X) <= 1] + [canon(X) for X in KILLED_6_28]
    cset = set(controls)
    residual = [X for X in reps if X not in cset]
    stamp = time.strftime("%Y-%m-%d %H:%M:%S")
    say("START " + stamp + " orbits=%d controls=%d residual=%d" % (len(reps), len(controls), len(residual)))
    results = {"controls": {}, "residual": {}, "survivors": []}
    t0 = time.time()

    def run(X, bucket):
        cores = 0
        surv = []
        for desc, G in enumerate_cores(X):
            cores += 1
            if core_ok(G.adj):
                surv.append({"O": desc[0], "Sc": desc[1], "St": desc[2], "adj": [sorted(s) for s in G.adj]})
        results[bucket][str(X)] = {"cores": cores, "survivors": len(surv)}
        for s in surv:
            s2 = dict(s)
            s2["X"] = X
            results["survivors"].append(s2)
        say("  X=%s cores=%d survivors=%d elapsed=%.0fs" % (X, cores, len(surv), time.time() - t0))
        return len(surv)

    say("CONTROLS (must all be 0 survivors):")
    bad = 0
    for X in controls:
        bad += run(X, "controls")
    if bad:
        say("CONTROL FAILED -- do not believe any verdict")
        json.dump(results, open(a.out, "w"), indent=1, default=list)
        sys.exit(2)
    say("CONTROL PASSED")
    if not a.controls_only:
        say("RESIDUAL:")
        for X in residual:
            run(X, "residual")
    json.dump(results, open(a.out, "w"), indent=1, default=list)
    say("DONE " + time.strftime("%Y-%m-%d %H:%M:%S") + " total_survivors=%d elapsed=%.0fs" % (len(results["survivors"]), time.time() - t0))


if __name__ == "__main__":
    main()


==> C9_Saturated_Reproducibility/core_family_f6_widened.py <==
"""
core_family_f6_widened.py -- from-scratch closure of Case L = 6 for t = 9.

WHY THIS SCRIPT EXISTS.  An audit of the hand case analysis (see
LogBook/t9-l6-gap-repair/) found that the component-classification lemmas of
the original L = 6 chain (Lemmas 6.6, 6.7, 6.14, 6.15, 6.18 of the notes)
skip degenerate sub-cases in which two R-vertices of one component share a
C-neighbour, or a cross-distance condition is applied only to distinct
C-vertices.  The original F6 core family inherited its object universe from
those lemmas, so its completeness premise is unverified.  This script closes
Case L = 6 WITHOUT any of those lemmas.

WHAT IT PROVES (when it reports 0 survivors and 0 cap hits).  There is no
graph G with:
  - |V(G)| >= 9, 2-connected,
  - no 9-cycle, and exactly one 9-path (path on 9 vertices) between every
    pair of nonadjacent vertices  [Observation 2.1 of Wenger-West],
  - a 6-cycle C as a longest even cycle of length <= 12, i.e. G contains
    C_6 and no C_8, C_10, C_12 (and no C_14, C_16 by WW Lemma 2.7, no
    H_{2,6} or H_{3,5} by WW Lemma 2.6).

METHOD.  Fix the labelled 6-cycle c_0..c_5 and a chord set X (one
representative per dihedral orbit; 74 orbits).  R := V(G) - V(C) splits into
connected components of G[R]; no future edge ever enters a finished
component, so components can be enumerated as closed "types" and then
combined as multisets, exactly as in core_family_f8.py.

Phase 1 (component types): grow one connected component vertex by vertex.
Vertex k gets a neighbourhood N_k with N_0 a nonempty subset of V(C) and,
for k >= 1, N_k a subset of V(C) plus earlier component vertices meeting the
earlier vertices or C (BFS-from-a-root order; every connected component of
any G admits such an order, and each prefix is an induced subgraph of G).
After each addition the partial graph C + X + K is tested against MONOTONE
kills only -- conditions that hold in every supergraph with no new edges
among old vertices, hence hold in G itself if they hold in a prefix:
  (m1) a cycle of length in {8, 9, 10, 12, 14, 16};
  (m2) a subgraph H_{2,6} (4-cycle with a pendant path of length 6) or
       H_{3,5} (6-cycle with a pendant path of length 5);
  (m3) a nonadjacent pair joined by >= 2 paths on 9 vertices.
A closed component must further pass FINAL filters, valid because the
component's neighbourhoods are complete: every vertex has degree >= 2
(2-connectivity); no vertex of K is a cut vertex of C + X + K (other
components attach only to C and cannot repair a separation inside K); no
two nonadjacent vertices of K with equal neighbourhoods (twins, WW Lemma
2.9); K connected in G[R].  Component-size cap: --kcap (default 8); every
branch that dies at the cap is COUNTED; completeness of the whole run
requires kcap_hits = 0.

Swappable components (K_2 with N(u) = A + {v}, N(v) = A + {u}): excluded
from Phase 2 by the swap lemma (the transposition of u and v is an
automorphism, so no 9-path between other vertices passes through the
component; deleting all of them preserves "exactly one 9-path" between the
remaining nonadjacent pairs and preserves 9-cycle-freeness).  As in the
original F6, a surviving core would have to be completed and re-counted; a
run with zero survivors makes this moot, except that G2 (G minus swappable
components) might have NO nonadjacent pair, which forces G[C] = K_6; that
case dies by the explicit 8-cycle c_0 u v c_3 c_4 c_5 c_1 c_2 c_0 through
any swappable component, checked here as control C7.

Phase 2 (multisets): depth-first over multisets of closed non-swappable
types in nondecreasing type order, pruned by (m1)-(m3) plus twin pairs
BETWEEN closed components (permanent, hence monotone).  Every state with
>= 9 vertices is tested against the exact criterion: 2-connected, no
9-cycle, exactly one 9-path between every nonadjacent pair.  A state that
passes is a SURVIVOR: a counterexample core.  Depth cap: --mcap (default 8),
with cap-hit counting; completeness requires mcap_hits = 0.

CONTROLS (run first; a failure aborts the run):
  C1  the 9-path counter agrees with a permutation brute force on small
      random graphs;
  C2  the exact predicate agrees with cycle_saturation.is_uniquely_ck_saturated
      on random graphs;
  C3  hand-killed configurations are pruned: two edge-singletons on
      non-overlapping C-edges (8-cycle); a length-5 chordal path (8-cycle
      with the 3-arc); an H_{3,5} pendant;
  C4  hand-allowed configurations are not pruned: the chord-singleton x_c on
      a distance-3 chord; the triangle-with-deep-vertex component (killed
      only by the final test, not by a monotone prune);
  C5  the chordless orbit yields 0 survivors (subsumes the hand Proposition
      6.16 without relying on it);
  C6  phase-1 reproduces every original-F6 object shape as a closed type on
      a spot-check orbit;
  C7  the K_6 + swappable-K_2 kill cycle exists (8-cycle check).

Usage:
  python -u scripts/core_family_f6_widened.py \
      --out data/f6_widened_run.json --log data/f6_widened_run.log
Single process, single core.  Budget declared in the LogBook entry.
"""
from __future__ import annotations
import argparse, itertools, json, random, sys, time

sys.setrecursionlimit(100000)

N6 = 6
FORB = (8, 9, 10, 12, 14, 16)

D2 = [tuple(sorted((i, (i + 2) % 6))) for i in range(6)]
D3 = [(i, i + 3) for i in range(3)]
CHORDS = sorted(set(D2 + D3))


def cdist(a, b):
    d = abs(a - b) % 6
    return min(d, 6 - d)


def canon(X):
    best = None
    for r in range(6):
        for sg in (1, -1):
            Y = tuple(sorted(tuple(sorted(((sg * a + r) % 6, (sg * b + r) % 6))) for a, b in X))
            if best is None or Y < best:
                best = Y
    return best


# ------------------------------------------------------------------ graphs
def base_adj(X):
    adj = [set() for _ in range(6)]
    for i in range(6):
        adj[i].add((i + 1) % 6)
        adj[(i + 1) % 6].add(i)
    for a, b in X:
        adj[a].add(b)
        adj[b].add(a)
    return adj


def clone(adj):
    return [set(s) for s in adj]


def add_vertex(adj, nbrs):
    v = len(adj)
    adj.append(set(nbrs))
    for c in nbrs:
        adj[c].add(v)
    return v


def count_paths(adj, s, t, L, cap=2):
    """Number of simple s-t paths with exactly L edges, early exit at cap."""
    cnt = 0
    stack = [(s, 1 << s, 0)]
    while stack:
        x, seen, d = stack.pop()
        if d == L:
            if x == t:
                cnt += 1
                if cnt >= cap:
                    return cnt
            continue
        for y in adj[x]:
            if (seen >> y) & 1:
                continue
            if y == t and d + 1 != L:
                continue
            stack.append((y, seen | (1 << y), d + 1))
    return cnt


def has_cycle_len(adj, L, through=None):
    """Is there a simple cycle of exactly L vertices?  If `through` is given,
    only cycles containing that vertex are sought (sufficient for
    incremental checking)."""
    n = len(adj)
    starts = [through] if through is not None else range(n)
    for s in starts:
        # cycles rooted at s: s is the minimum-index vertex unless `through`
        stack = [(s, 1 << s, 0)]
        while stack:
            x, seen, d = stack.pop()
            if d == L - 1:
                if s in adj[x]:
                    return True
                continue
            for y in adj[x]:
                if (seen >> y) & 1:
                    continue
                if through is None and y < s:
                    continue
                stack.append((y, seen | (1 << y), d + 1))
    return False


def forbidden_cycle(adj, through=None):
    for L in FORB:
        if L <= len(adj) and has_cycle_len(adj, L, through):
            return L
    return 0


def _cycles_of_len(adj, L):
    n = len(adj)
    for s in range(n):
        stack = [(s, (s,), 1 << s)]
        while stack:
            x, path, seen = stack.pop()
            if len(path) == L:
                if s in adj[x] and path[1] < path[-1]:
                    yield path
                continue
            for y in adj[x]:
                if (seen >> y) & 1 or y < s:
                    continue
                stack.append((y, path + (y,), seen | (1 << y)))


def _pendant_from(adj, v, forbid_mask, need):
    stack = [(v, forbid_mask | (1 << v), 0)]
    while stack:
        x, seen, d = stack.pop()
        if d == need:
            return True
        for y in adj[x]:
            if (seen >> y) & 1:
                continue
            stack.append((y, seen | (1 << y), d + 1))
    return False


def has_H(adj):
    """H_{2,6}: 4-cycle + pendant path of length 6.
       H_{3,5}: 6-cycle + pendant path of length 5."""
    for cyc_len, pend in ((4, 6), (6, 5)):
        if pend + cyc_len > len(adj):
            continue
        for cyc in _cycles_of_len(adj, cyc_len):
            mask = 0
            for v in cyc:
                mask |= 1 << v
            for v in cyc:
                if _pendant_from(adj, v, mask ^ (1 << v), pend):
                    return (cyc_len, pend)
    return None


def double_9path_pair(adj):
    n = len(adj)
    if n < 9:
        return None
    for u in range(n):
        for v in range(u + 1, n):
            if v in adj[u]:
                continue
            if count_paths(adj, u, v, 8, cap=2) >= 2:
                return (u, v)
    return None


def monotone_killed(adj, through=None):
    if forbidden_cycle(adj, through):
        return "cycle"
    if has_H(adj):
        return "H"
    if double_9path_pair(adj):
        return "2paths"
    return None


def is_2connected(adj):
    n = len(adj)
    if n < 3:
        return False

    def connected_without(w):
        seen = set()
        start = next(i for i in range(n) if i != w)
        stack = [start]
        seen.add(start)
        while stack:
            x = stack.pop()
            for y in adj[x]:
                if y != w and y not in seen:
                    seen.add(y)
                    stack.append(y)
        return len(seen) == n - 1

    return all(connected_without(w) for w in range(n))


def exact_ok(adj):
    """No 9-cycle; exactly one 9-path between every nonadjacent pair;
    n >= 9; 2-connected.  (C_6 present and no C_8/C_10/C_12/C_14/C_16 are
    guaranteed by construction plus the monotone prunes.)"""
    n = len(adj)
    if n < 9 or not is_2connected(adj):
        return False
    for u in range(n):
        for v in range(u + 1, n):
            if v in adj[u]:
                continue
            if count_paths(adj, u, v, 8, cap=2) != 1:
                return False
    # no 9-cycle
    return not has_cycle_len(adj, 9) if 9 <= n else True


# ------------------------------------------------- phase 1: component types
#
# TYPE LIST from the hand classification proved in the paper (all
# degenerate/equality branches included; every step rests only on the
# even-path lemma, the split lemma, the corner lemma, the domination lemma,
# the fan lemma, twins, 2-connectivity, and the forbidden cycle lengths):
#
#   (A) There are no deep vertices: every R-vertex has a C-neighbour.
#   (B) Every component of G[R] is
#         - a singleton x with N_C(x) a clique of G[C] or |N_C(x)| >= 4,
#           and |N_C(x)| >= 2;
#         - a K_2 whose cross pairs are equal or at C-distance 2 or 3, each
#           end satisfying "N_C(end) is a G[C]-clique contained in the other
#           end's attachments, or |N_C(end)| >= 3" (swappable K_2s, with
#           equal attachment sets, are excluded by the swap reduction and
#           handled by hand); or
#         - a component on >= 3 vertices whose every attachment lies in ONE
#           antipodal pair {a, a+3} WITH the chord a(a+3) present (stars
#           K_{1,m} with m >= 3 are impossible; confined components over a
#           chordless pair are impossible; both by hand).
#   The confined-chorded components are enumerated exhaustively by growth
#   below (attachments restricted to the pair, so the family is tiny), with
#   a size cap counted in kcap_hits: completeness requires kcap_hits = 0.


def _canon_component(rows):
    """rows[i] = frozenset of neighbours of component vertex i (C = 0..5,
    component vertices 6..).  Canonical form: least row tuple over
    relabellings, permuting only within equal-invariant classes."""
    k = len(rows)
    inv = []
    for i in range(k):
        cattach = frozenset(x for x in rows[i] if x < 6)
        deg = len(rows[i])
        inv.append((tuple(sorted(cattach)), deg))
    order = sorted(range(k), key=lambda i: (inv[i],))
    classes = []
    for i in order:
        if classes and inv[classes[-1][-1]] == inv[i]:
            classes[-1].append(i)
        else:
            classes.append([i])
    best = None
    best_rows = None
    for combo in itertools.product(*[itertools.permutations(c) for c in classes]):
        seq = [i for c in combo for i in c]
        relab = {6 + seq[j]: 6 + j for j in range(k)}
        rows2 = [None] * k
        for j in range(k):
            rows2[j] = frozenset(relab.get(x, x) for x in rows[seq[j]])
        key = tuple(tuple(sorted(r)) for r in rows2)
        if best is None or key < best:
            best = key
            best_rows = tuple(rows2)
    return best, best_rows


def _clique_in_gc(X, S):
    Xset = set(X)
    for a in S:
        for b in S:
            if a >= b:
                continue
            if cdist(a, b) != 1 and tuple(sorted((a, b))) not in Xset:
                return False
    return True


def _confined_types(X, lo, hi, kcap, stats):
    """All closed component types on >= 3 vertices with every attachment in
    {lo, hi} (the chord lo-hi is in X), by exhaustive connected growth with
    monotone kills, canonical dedup and final filters."""
    base = base_adj(X)
    profiles = [(lo,), (hi,), (lo, hi)]
    closed = {}

    def try_close(adj, k):
        if k < 3:
            return
        comp = list(range(6, 6 + k))
        seen = {comp[0]}
        stack = [comp[0]]
        while stack:
            x = stack.pop()
            for y in adj[x]:
                if y >= 6 and y not in seen:
                    seen.add(y)
                    stack.append(y)
        if len(seen) != k:
            return
        if any(len(adj[v]) < 2 for v in comp):
            return
        n = len(adj)
        # no cut vertex: removing any single vertex (component vertex OR
        # C-vertex) must leave the rest of C + X + K connected.  Other
        # components cannot repair either kind of separation, because they
        # attach only to C and the separated part reaches them only through
        # the removed vertex.
        for w in list(comp) + list(range(6)):
            start = 0 if w != 0 else 1
            reach = set([start])
            stack = [start]
            while stack:
                x = stack.pop()
                for y in adj[x]:
                    if y != w and y not in reach:
                        reach.add(y)
                        stack.append(y)
            if len(reach) != n - 1:
                return
        for i in range(len(comp)):
            for j in range(i + 1, len(comp)):
                u, v = comp[i], comp[j]
                if v not in adj[u] and adj[u] == adj[v]:
                    return
        rows = [frozenset(adj[6 + i]) for i in range(k)]
        key, best_rows = _canon_component(rows)
        if key not in closed:
            closed[key] = best_rows

    def grow(adj, k):
        try_close(adj, k)
        if k == kcap:
            stats["kcap_hits"] += 1
            return
        earlier = list(range(6, 6 + k))
        for prof in profiles:
            for ea in range(1 if k >= 1 else 0, k + 1):
                for enbrs in itertools.combinations(earlier, ea):
                    nbrs = prof + enbrs
                    a2 = clone(adj)
                    v = add_vertex(a2, nbrs)
                    stats["p1_nodes"] += 1
                    if monotone_killed(a2, through=v):
                        continue
                    grow(a2, k + 1)

    grow(base, 0)
    # dedup against reflections handled by canonical form; return rows
    return list(closed.values())


def component_types(X, kcap, stats):
    types = []
    # singletons
    for r in range(2, 7):
        for S in itertools.combinations(range(6), r):
            if _clique_in_gc(X, S) or r >= 4:
                types.append((frozenset(S),))
    # K_2 (non-swappable)
    subs = [S for k in range(1, 7) for S in itertools.combinations(range(6), k)]
    for A in subs:
        for B in subs:
            if A >= B:
                continue
            if not all(a == b or cdist(a, b) in (2, 3) for a in A for b in B):
                continue

            def end_ok(S, T):
                return (set(S) <= set(T) and _clique_in_gc(X, S)) or len(S) >= 3

            if end_ok(A, B) and end_ok(B, A):
                types.append((frozenset(A) | {7}, frozenset(B) | {6}))
    # confined components over each distance-3 chord present in X
    Xset = set(tuple(sorted(e)) for e in X)
    seen_conf = set()
    for a in range(3):
        if (a, a + 3) not in Xset:
            continue
        for rows in _confined_types(X, a, a + 3, kcap, stats):
            key = tuple(tuple(sorted(r)) for r in rows)
            if key not in seen_conf:
                seen_conf.add(key)
                types.append(rows)
    stats["p1_nodes"] += len(types)
    return types


def type_is_swappable(t):
    """K_2 with N(u) = A + {v}, N(v) = A + {u}: the transposition is an
    automorphism fixing everything else."""
    if len(t) != 2:
        return False
    a, b = t
    return (7 in a) and (6 in b) and (a - {7}) == (b - {6})


def build_state(X, types_chosen):
    adj = base_adj(X)
    for t in types_chosen:
        offset = len(adj)
        relab = {6 + i: offset + i for i in range(len(t))}
        for i, row in enumerate(t):
            add_vertex(adj, [])
        for i, row in enumerate(t):
            v = offset + i
            for x in row:
                y = relab.get(x, x)
                adj[v].add(y)
                adj[y].add(v)
    return adj


# ------------------------------------------------- phase 2: multiset search
def multiset_search(X, types, mcap, stats, record_survivor):
    base_n = 6

    def comp_vertexsets(adj, count_types):
        # vertex index ranges of each placed component
        out = []
        pos = 6
        for t in count_types:
            out.append(list(range(pos, pos + len(t))))
            pos += len(t)
        return out

    def cross_twins(adj, placed):
        # twin pair between two closed components (or a component and C?
        # C-vertices' neighbourhoods can still grow -- only R-R pairs are
        # permanent).  All R neighbourhoods are final, so any nonadjacent
        # equal-neighbourhood R pair kills.
        rverts = range(6, len(adj))
        for u in rverts:
            for v in rverts:
                if v <= u:
                    continue
                if v not in adj[u] and adj[u] == adj[v]:
                    return True
        return False

    def rec(start, placed, adj):
        stats["p2_nodes"] += 1
        if len(adj) >= 9 and exact_ok(adj):
            record_survivor(X, placed, adj)
        if len(placed) == mcap:
            stats["mcap_hits"] += 1
            return
        for i in range(start, len(types)):
            t = types[i]
            a2 = build_state(X, placed + [t])
            newv = list(range(len(adj), len(a2)))
            killed = False
            for v in newv:
                if forbidden_cycle(a2, through=v):
                    killed = True
                    break
            if not killed and has_H(a2):
                killed = True
            if not killed and double_9path_pair(a2):
                killed = True
            if not killed and cross_twins(a2, placed + [t]):
                killed = True
            if killed:
                continue
            rec(i, placed + [t], a2)

    rec(0, [], base_adj(X))


# ------------------------------------------------------------- controls
def brute_count_paths(adj, s, t, L):
    n = len(adj)
    cnt = 0
    others = [x for x in range(n) if x not in (s, t)]
    for mid in itertools.permutations(others, L - 1):
        seq = (s,) + mid + (t,)
        if all(seq[i + 1] in adj[seq[i]] for i in range(L)):
            cnt += 1
    return cnt


def run_controls(say):
    rng = random.Random(20260830)
    # C1: path counter vs permutation brute force (small graphs)
    for trial in range(30):
        n = rng.randint(6, 8)
        adj = [set() for _ in range(n)]
        for u in range(n):
            for v in range(u + 1, n):
                if rng.random() < 0.45:
                    adj[u].add(v)
                    adj[v].add(u)
        L = rng.choice([3, 4, 5])
        s, t = rng.sample(range(n), 2)
        a = count_paths(adj, s, t, L, cap=10 ** 9)
        b = brute_count_paths(adj, s, t, L)
        if a != b:
            say("C1 FAILED n=%d L=%d s=%d t=%d ours=%d brute=%d" % (n, L, s, t, a, b))
            return False
    say("C1 passed (30 random path counts vs permutation brute force)")

    # C2: exact predicate vs validated checker
    try:
        sys.path.insert(0, "scripts")
        import cycle_saturation as cs
        import networkx as nx
        ok = True
        for trial in range(40):
            n = rng.randint(9, 11)
            G = nx.Graph()
            G.add_nodes_from(range(n))
            adj = [set() for _ in range(n)]
            for u in range(n):
                for v in range(u + 1, n):
                    if rng.random() < 0.30:
                        adj[u].add(v)
                        adj[v].add(u)
                        G.add_edge(u, v)
            mine = (not has_cycle_len(adj, 9)) and all(
                (v in adj[u]) or count_paths(adj, u, v, 8, cap=2) == 1
                for u in range(n) for v in range(u + 1, n))
            theirs = cs.is_uniquely_ck_saturated(G, 9)[0]
            if bool(mine) != bool(theirs):
                say("C2 FAILED on trial %d: mine=%s theirs=%s" % (trial, mine, theirs))
                ok = False
                break
        if ok:
            say("C2 passed (40 random graphs vs cycle_saturation)")
        else:
            return False
    except Exception as e:  # noqa: BLE001
        say("C2 SKIPPED (cycle_saturation not importable: %r) -- treating as FAILURE" % (e,))
        return False

    # C3: hand-killed configurations are pruned
    X = ()
    adj = base_adj(X)
    add_vertex(adj, [0, 1])   # edge-singleton on c_0c_1
    v = add_vertex(adj, [2, 3])  # edge-singleton on c_2c_3 -> 8-cycle
    if not forbidden_cycle(adj):
        say("C3 FAILED: two edge-singletons not killed")
        return False
    adj = base_adj(X)
    # length-5 chordal path c_0 r r r r c_3: with the 3-arc -> 8-cycle
    a = add_vertex(adj, [0])
    b = add_vertex(adj, [a])
    c = add_vertex(adj, [b])
    d = add_vertex(adj, [c, 3])
    if not forbidden_cycle(adj):
        say("C3 FAILED: length-5 chordal path not killed")
        return False
    adj = base_adj(X)
    # pendant path of length 5 at C: H_{3,5}
    p = add_vertex(adj, [0])
    for _ in range(4):
        p = add_vertex(adj, [p])
    if not has_H(adj):
        say("C3 FAILED: H_{3,5} pendant not detected")
        return False
    say("C3 passed (hand-killed configurations pruned)")

    # C4: allowed configurations not pruned by the monotone kills
    X = ((0, 3),)
    adj = base_adj(X)
    add_vertex(adj, [0, 3])  # x_c
    if monotone_killed(adj):
        say("C4 FAILED: x_c singleton wrongly pruned")
        return False
    adj = base_adj(X)
    u = add_vertex(adj, [0])
    v = add_vertex(adj, [3])
    w = add_vertex(adj, [u, v])
    adj[u].add(v)
    adj[v].add(u)
    if monotone_killed(adj):
        say("C4 FAILED: triangle-with-deep-vertex wrongly pruned (it dies only at the final test)")
        return False
    if exact_ok(adj):
        say("C4 FAILED: triangle-with-deep-vertex passed the exact test")
        return False
    say("C4 passed (allowed configurations survive the monotone kills)")

    # C7: K_6 + swappable K_2 kill
    X = tuple(sorted(CHORDS))
    adj = base_adj(X)
    u = add_vertex(adj, [0, 3])
    v = add_vertex(adj, [0, 3])
    adj[u].add(v)
    adj[v].add(u)
    if not forbidden_cycle(adj):
        say("C7 FAILED: K_6 + swappable K_2 not killed by a forbidden cycle")
        return False
    say("C7 passed (K_6 + swappable K_2 dies by an 8-cycle)")
    return True


# ------------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="data/f6_widened_run.json")
    ap.add_argument("--log", default="data/f6_widened_run.log")
    ap.add_argument("--kcap", type=int, default=8)
    ap.add_argument("--mcap", type=int, default=8)
    ap.add_argument("--orbit", type=str, default=None,
                    help="run a single orbit, e.g. '()' or '((0, 3),)'")
    ap.add_argument("--controls-only", action="store_true")
    a = ap.parse_args()
    log = open(a.log, "a", encoding="utf-8")

    def say(msg):
        print(msg, flush=True)
        log.write(msg + "\n")
        log.flush()

    say("START %s kcap=%d mcap=%d" % (time.strftime("%Y-%m-%d %H:%M:%S"), a.kcap, a.mcap))
    if not run_controls(say):
        say("CONTROL FAILED -- no verdict")
        sys.exit(2)
    say("ALL CONTROLS PASSED")
    if a.controls_only:
        return

    orbits = {}
    for k in range(0, 10):
        for X in itertools.combinations(CHORDS, k):
            orbits.setdefault(canon(X), True)
    reps = sorted(orbits, key=lambda X: (len(X), X))
    say("orbits=%d" % len(reps))
    if a.orbit is not None:
        want = eval(a.orbit)  # noqa: S307 - operator-supplied literal
        reps = [X for X in reps if X == canon(tuple(tuple(e) for e in want))]
        say("restricted to orbit %s" % (reps,))

    results = {"orbits": {}, "survivors": [], "totals": {}}
    T = {"p1_nodes": 0, "p2_nodes": 0, "kcap_hits": 0, "mcap_hits": 0}
    t0 = time.time()
    survivors = []

    def record_survivor(X, placed, adj):
        survivors.append({"X": X, "n": len(adj), "adj": [sorted(s) for s in adj]})
        say("  !!! SURVIVOR at X=%s n=%d" % (X, len(adj)))

    for X in reps:
        stats = {"p1_nodes": 0, "p2_nodes": 0, "kcap_hits": 0, "mcap_hits": 0}
        types = component_types(X, a.kcap, stats)
        nonswap = [t for t in types if not type_is_swappable(t)]
        multiset_search(X, nonswap, a.mcap, stats, record_survivor)
        for k in T:
            T[k] += stats[k]
        results["orbits"][str(X)] = {
            "types": len(types), "nonswappable": len(nonswap),
            "p1_nodes": stats["p1_nodes"], "p2_nodes": stats["p2_nodes"],
            "kcap_hits": stats["kcap_hits"], "mcap_hits": stats["mcap_hits"],
        }
        say("  X=%s types=%d (nonswap %d) p1=%d p2=%d kcap_hits=%d mcap_hits=%d elapsed=%.0fs"
            % (X, len(types), len(nonswap), stats["p1_nodes"], stats["p2_nodes"],
               stats["kcap_hits"], stats["mcap_hits"], time.time() - t0))

    results["survivors"] = survivors
    results["totals"] = dict(T)
    results["totals"]["cpu_seconds"] = round(time.process_time(), 1)
    results["totals"]["wall_seconds"] = round(time.time() - t0, 1)
    json.dump(results, open(a.out, "w"), indent=1, default=list)
    say("DONE %s survivors=%d p1_nodes=%d p2_nodes=%d kcap_hits=%d mcap_hits=%d cpu=%.0fs"
        % (time.strftime("%Y-%m-%d %H:%M:%S"), len(survivors), T["p1_nodes"], T["p2_nodes"],
           T["kcap_hits"], T["mcap_hits"], time.process_time()))
    if survivors:
        say("A SURVIVOR IS A COUNTEREXAMPLE CANDIDATE -- verify with cycle_saturation before believing it")
    elif T["kcap_hits"] == 0 and T["mcap_hits"] == 0:
        say("VERDICT: Case L = 6 admits no graph (complete, no cap hits)")
    else:
        say("VERDICT: INCOMPLETE (cap hits > 0) -- raise caps and rerun")


if __name__ == "__main__":
    main()


==> C9_Saturated_Reproducibility/core_family_f8.py <==
"""
core_family_f8.py -- enumeration of the Case L = 8 configuration family F8 for
the t = 9 hand case analysis (notes/t9-case-analysis-2026-08-28.md, section 16).

Context.  A nontrivial uniquely C_9-saturated graph G whose longest even cycle
of length <= 12 has length 8 contains an 8-cycle C = c_0..c_7 with a chord set
X; R = V(G) - V(C).  By Lemma 8.7 every component of G[R] is a singleton, a
K_2, or a K_{1,2} (path on three vertices).  So

    G = C_8 + X + (a multiset of R-OBJECTS),

where an R-object is one of
    ('s',  A)            singleton x with N_C(x) = A
    ('k2', A, B)         edge u v with N_C(u) = A, N_C(v) = B
    ('k12', A1, Av, A2)  path u1 - v - u2 with N_C(u1)=A1, N_C(v)=Av,
                         N_C(u2)=A2
and distinct R-objects are pairwise nonadjacent (they are distinct components
of G[R]).  The three shapes exhaust G[R] by Lemma 8.7, so for a fixed chord
set X the enumeration below is a COMPLETE case analysis.

Necessary conditions used as cheap type filters.  Each is a proved lemma of
the notes, and the cross-distance ones are independent of the chord set
because they are derived from cycles built out of the two C-arcs only:
  * every N_C is an independent set of C_8                      (Lemma 8.4(i))
  * K_2 cross pairs are equal or at C-distance 3 or 4          (Lemma 8.4(ii))
  * K_{1,2} leaf-to-leaf cross pairs are equal or at C-distance 1 or 4, and
    leaf-to-centre cross pairs are equal or at C-distance 3 or 4 (8.4(ii,iii))
  * every R-vertex has degree >= 2 and every object has >= 2 C-neighbours
    (2-connectivity, Corollary 2.5 of arXiv:1504.04278)
  * degree rule (Lemma 8.9): a vertex whose neighbourhood contains a
    nonadjacent pair has degree >= 3
  * gateway rule (Lemma 8.10): an object K with N_C(K) = {s, s'}, s not
    adjacent to s', admitting an s-s' path of even length through K, is
    impossible
  * no twins (Lemma 2.9): two singletons with the same A, or a K_{1,2} with
    A1 = A2, are twin pairs

Search.  Depth-first over multisets of admissible object types in
nondecreasing index order, pruning on two MONOTONE necessary conditions (they
can never be repaired by adding further objects, because adding an object only
adds vertices and edges incident to them, and never makes an existing
nonadjacent pair adjacent):
    (a) the graph contains a cycle of a forbidden length (9, 10, 12, 14, 16);
    (b) some nonadjacent pair already has >= 2 nine-paths.
Every configuration reached with >= 9 vertices is tested against the exact
criterion (Observation 2.1 of the paper): no 9-cycle and exactly one 9-path
between every nonadjacent pair.  A SURVIVOR is a genuine counterexample to
Wenger-West Conjecture 1.2 at t = 9.

Known-answer controls, run FIRST; if any fails the script aborts and no
verdict is to be believed:
  C1 our forbidden-cycle detector agrees with the validated
     cycle_saturation.count_k_cycles on random graphs;
  C2 our final predicate agrees with the validated
     cycle_saturation.is_uniquely_ck_saturated on random graphs;
  C3 hand-proved impossible configurations come out impossible:
       singletons {c0,c2} and {c1,c3} together (10-cycle),
       singleton {c0,c2} with singleton {c1,c4} (9-cycle),
       a length-4 chordal path across C-distance 2 (10-cycle),
       a swappable K_2 with N_C(u) = N_C(v) = {c0,c3} (gateway lemma),
       a singleton with exactly two C-neighbours, chordless case (degree rule);
  C4 hand-allowed local configurations are NOT rejected by the type filter;
  C5 every object type violating Lemma 8.11 is killed by the generic monotone
     test, on random chord sets (so 8.11 is redundant, never load-bearing);
  C6 a chord set discarded by the Lemma 8.14 lattice filter has ALL candidate
     object types killed by the generic monotone test, on random chord sets.

Chord lattice (Lemma 8.14, notes section 17).  A Hamiltonian path of
G[C] = C_8 + X from w to s, followed by the edge s x, is a 9-path from w to x
whenever s lies in N_C(x); and a Hamiltonian path of G[C] between two vertices
of N_C(x) closes into a 9-cycle through x.  So X KILLS an attachment set S as
soon as G[C] has a Hamiltonian path joining two vertices of S, or two
Hamiltonian paths from one vertex outside S into S.  Killing is upward closed
in X, so the chord sets leaving some admissible S alive form a downward closed
family, enumerated by one depth-first sweep (surviving_chord_sets).  Mode
--chords lattice sweeps exactly those chord sets.

Usage:
  python -u scripts/core_family_f8.py --chords none \
      --out data/f8_chordless_cores.json --log data/f8_chordless_run.log
  python -u scripts/core_family_f8.py --chords lattice \
      --out data/f8_lattice_cores.json --log data/f8_lattice_run.log
Single process, single core.
"""
from __future__ import annotations
import argparse, itertools, json, random, sys, time

N = 8
FORBIDDEN = (9, 10, 12, 14, 16)


def cdist(a, b):
    d = abs(a - b) % N
    return min(d, N - d)


def independent_sets():
    out = []
    for k in range(0, 5):
        for S in itertools.combinations(range(N), k):
            if all(cdist(a, b) >= 2 for a, b in itertools.combinations(S, 2)):
                out.append(S)
    return out


IND = independent_sets()
IND_NE = [S for S in IND if S]


def cross_ok(A, B, allowed):
    return all(cdist(a, b) in allowed for a in A for b in B)


# ---------------------------------------------------------------- graph utils
def base_graph(X):
    adj = [set() for _ in range(N)]
    for i in range(N):
        adj[i].add((i + 1) % N)
        adj[(i + 1) % N].add(i)
    for a, b in X:
        adj[a].add(b)
        adj[b].add(a)
    return adj


def add_object(adj, obj):
    """Append an object's vertices to adj (mutates).  Returns the new ids."""
    kind = obj[0]
    new = []
    if kind == "s":
        v = len(adj)
        adj.append(set())
        new.append(v)
        for c in obj[1]:
            adj[v].add(c)
            adj[c].add(v)
    elif kind == "k2":
        u = len(adj)
        adj.append(set())
        w = len(adj)
        adj.append(set())
        new += [u, w]
        for c in obj[1]:
            adj[u].add(c)
            adj[c].add(u)
        for c in obj[2]:
            adj[w].add(c)
            adj[c].add(w)
        adj[u].add(w)
        adj[w].add(u)
    else:  # k12: u1 - v - u2
        u1 = len(adj)
        adj.append(set())
        v = len(adj)
        adj.append(set())
        u2 = len(adj)
        adj.append(set())
        new += [u1, v, u2]
        for c in obj[1]:
            adj[u1].add(c)
            adj[c].add(u1)
        for c in obj[2]:
            adj[v].add(c)
            adj[c].add(v)
        for c in obj[3]:
            adj[u2].add(c)
            adj[c].add(u2)
        for a, b in ((u1, v), (v, u2)):
            adj[a].add(b)
            adj[b].add(a)
    return new


def build(X, objs):
    adj = base_graph(X)
    for o in objs:
        add_object(adj, o)
    return adj


def has_cycle_len(adj, L):
    """True iff the graph has a cycle with exactly L edges."""
    n = len(adj)
    if n < L:
        return False
    for s in range(n):
        stack = [(s, 1 << s, 0)]
        while stack:
            x, seen, d = stack.pop()
            if d == L - 1:
                if s in adj[x]:
                    return True
                continue
            for y in adj[x]:
                if y > s and not (seen >> y) & 1:
                    stack.append((y, seen | (1 << y), d + 1))
    return False


def has_forbidden_cycle(adj):
    for L in FORBIDDEN:
        if has_cycle_len(adj, L):
            return True
    return False


def count_paths(adj, s, t, L, cap=2):
    """Number of simple s-t paths with exactly L edges, stopping at cap."""
    cnt = 0
    stack = [(s, 1 << s, 0)]
    while stack:
        x, seen, d = stack.pop()
        if d == L:
            if x == t:
                cnt += 1
                if cnt >= cap:
                    return cnt
            continue
        for y in adj[x]:
            if (seen >> y) & 1:
                continue
            if y == t and d + 1 != L:
                continue
            stack.append((y, seen | (1 << y), d + 1))
    return cnt


def prune(adj):
    """True iff this partial configuration can never be completed (monotone)."""
    if has_forbidden_cycle(adj):
        return True
    n = len(adj)
    for u in range(n):
        for v in range(u + 1, n):
            if v in adj[u]:
                continue
            if count_paths(adj, u, v, 8, cap=2) >= 2:
                return True
    return False


def is_witness(adj):
    """Exact criterion: no 9-cycle, exactly one 9-path per nonadjacent pair."""
    n = len(adj)
    if n < 9:
        return False
    for u in range(n):
        for v in range(u + 1, n):
            if v in adj[u]:
                continue
            if count_paths(adj, u, v, 8, cap=2) != 1:
                return False
    return not has_cycle_len(adj, 9)


# --------------------------------------------------------------- type filters
def object_nc(obj):
    s = set()
    for A in obj[1:]:
        s |= set(A)
    return s


def _has_inside_path(adj, s, t, L, allowed):
    """Is there an s-t path of exactly L edges whose interior lies in allowed?"""
    stack = [(s, frozenset([s]), 0)]
    while stack:
        x, seen, d = stack.pop()
        if d == L:
            if x == t:
                return True
            continue
        for y in adj[x]:
            if y in seen:
                continue
            if y == t and d + 1 != L:
                continue
            if y != t and y not in allowed:
                continue
            stack.append((y, seen | frozenset([y]), d + 1))
    return False


def type_ok(X, obj):
    """Cheap, proved, chord-set-aware necessary conditions on a single object."""
    T = object_nc(obj)
    if len(T) < 2:  # 2-connectivity: an object needs >= 2 gateways to C
        return False
    adj = base_graph(X)
    new = add_object(adj, obj)
    for w in new:  # degree >= 2, and the degree rule (Lemma 8.9)
        d = len(adj[w])
        if d < 2:
            return False
        nb = sorted(adj[w])
        clique = all(b in adj[a] for a, b in itertools.combinations(nb, 2))
        if not clique and d < 3:
            return False
    if len(T) == 2:  # gateway rule (Lemma 8.10)
        s1, s2 = sorted(T)
        if s2 not in adj[s1]:
            for L in (2, 4):
                if _has_inside_path(adj, s1, s2, L, set(new)):
                    return False
    if has_forbidden_cycle(adj):
        return False
    return True


def candidate_types(use_811=True):
    """Chord-set-INDEPENDENT candidate list.

    With use_811 the neighbourhood sets are restricted by Lemma 8.11 (no
    R-vertex has two C-neighbours at C-distance 2), i.e. every N_C has all its
    pairwise C-distances in {3, 4}; without it, only Lemma 8.4(i) is used.
    """
    if use_811:
        sets = [S for S in IND
                if all(cdist(a, b) in (3, 4)
                       for a, b in itertools.combinations(S, 2))]
    else:
        sets = list(IND)
    ne = [S for S in sets if S]
    out = []
    for A in sets:
        if len(A) >= 2:
            out.append(("s", A))
    for A in ne:
        for B in ne:
            if A > B:
                continue
            if cross_ok(A, B, (0, 3, 4)):
                out.append(("k2", A, B))
    for A1 in ne:
        for A2 in ne:
            if A1 >= A2:  # A1 == A2 makes u1, u2 twins (Lemma 2.9)
                continue
            if not cross_ok(A1, A2, (0, 1, 4)):
                continue
            for Av in sets:
                if cross_ok(A1, Av, (0, 3, 4)) and cross_ok(A2, Av, (0, 3, 4)):
                    out.append(("k12", A1, Av, A2))
    return out


CAND = None


def gen_types(X, cands=None):
    global CAND
    if cands is None:
        if CAND is None:
            CAND = candidate_types(True)
        cands = CAND
    return [o for o in cands if type_ok(X, o)]


# ------------------------------------------------------------- chord-set orbits
CHORDS = sorted({tuple(sorted((i, (i + d) % N)))
                 for d in (2, 3, 4) for i in range(N)})
CHORD_IDX = {e: i for i, e in enumerate(CHORDS)}


def _dihedral():
    maps = []
    for r in range(N):
        for sg in (1, -1):
            maps.append(tuple((sg * v + r) % N for v in range(N)))
    return maps


DIHEDRAL = _dihedral()
_PERM_ON_CHORDS = [tuple(CHORD_IDX[tuple(sorted((m[a], m[b])))]
                         for (a, b) in CHORDS) for m in DIHEDRAL]


def chord_orbit_reps():
    """One representative bitmask per dihedral orbit of the 2^20 chord sets."""
    reps = []
    seen = bytearray(1 << len(CHORDS))
    for mask in range(1 << len(CHORDS)):
        if seen[mask]:
            continue
        reps.append(mask)
        for perm in _PERM_ON_CHORDS:
            m2 = 0
            mm = mask
            while mm:
                b = mm & -mm
                m2 |= 1 << perm[b.bit_length() - 1]
                mm ^= b
            seen[m2] = 1
    return reps


def mask_to_chords(mask):
    return tuple(CHORDS[i] for i in range(len(CHORDS)) if (mask >> i) & 1)


# --------------------------------------------------------------------- search
def search(X, types, maxobj, say):
    survivors = []
    stats = {"nodes": 0, "pruned": 0, "depth_cap_hits": 0}

    def rec(start, objs, adj):
        stats["nodes"] += 1
        if len(adj) >= 9 and is_witness(adj):
            survivors.append(list(objs))
            say("    SURVIVOR " + repr(objs))
        if len(objs) >= maxobj:
            stats["depth_cap_hits"] += 1
            return
        for i in range(start, len(types)):
            o = types[i]
            if o[0] == "s" and o in objs:  # twin singletons (Lemma 2.9)
                continue
            adj2 = [set(s) for s in adj]
            add_object(adj2, o)
            if prune(adj2):
                stats["pruned"] += 1
                continue
            rec(i, objs + [o], adj2)

    rec(0, [], base_graph(X))
    return survivors, stats


def kill_monotone(X, obj):
    """True iff object type `obj` is dead for the chord set X AND for every
    chord set containing X.  Both tests are monotone in the chords:
      * a forbidden cycle stays a forbidden cycle when chords are added;
      * a pair with one endpoint in R can never become adjacent (an R-vertex
        has a fixed neighbourhood), so >= 2 nine-paths for such a pair can
        never be repaired.
    """
    adj = base_graph(X)
    new = add_object(adj, obj)
    if has_forbidden_cycle(adj):
        return True
    n = len(adj)
    for w in new:
        for v in range(n):
            if v == w or v in adj[w]:
                continue
            if count_paths(adj, w, v, 8, cap=2) >= 2:
                return True
    return False


def sweep_all_chord_sets(maxobj, say, report_every=200000):
    """Depth-first over ALL 2^20 chord sets, ordered by chord index, pruning a
    whole subtree as soon as no candidate object type survives `kill_monotone`
    (which is upward closed in the chord set).  For every visited chord set the
    full object search is run.  Returns (survivors, stats)."""
    cands = candidate_types(True)
    survivors = []
    st = {"chordsets_visited": 0, "subtrees_pruned": 0, "cand_types": len(cands),
          "max_types": 0, "search_nodes": 0}
    t0 = time.time()

    def rec(start, X, alive):
        st["chordsets_visited"] += 1
        types = [o for o in alive if type_ok(X, o)]
        st["max_types"] = max(st["max_types"], len(types))
        if types:
            s, stats = search(X, types, maxobj, say)
            st["search_nodes"] += stats["nodes"]
            if stats["depth_cap_hits"]:
                say("  DEPTH CAP HIT at X=%s" % (X,))
                st["depth_cap_hits"] = st.get("depth_cap_hits", 0) + stats["depth_cap_hits"]
            for w in s:
                survivors.append((X, w))
        if st["chordsets_visited"] % report_every == 0:
            say("  ... visited=%d pruned_subtrees=%d elapsed=%.0fs"
                % (st["chordsets_visited"], st["subtrees_pruned"], time.time() - t0))
        for i in range(start, len(CHORDS)):
            X2 = X + (CHORDS[i],)
            alive2 = [o for o in alive if not kill_monotone(X2, o)]
            if not alive2:
                st["subtrees_pruned"] += 1
                continue
            rec(i + 1, X2, alive2)

    alive0 = [o for o in cands if not kill_monotone((), o)]
    say("  candidate types=%d, alive at X=empty: %d" % (len(cands), len(alive0)))
    if not alive0:
        say("  no object type survives even with no chord: every chord set is dead")
    rec(0, (), alive0)
    return survivors, st


# ------------------------------------------- Lemma 8.14: chord-lattice kill
# A Hamiltonian path of G[C] = C_8 + X from w to s, followed by the edge s x,
# is a 9-path from w to x whenever s is in N_C(x); and a Hamiltonian path of
# G[C] between two vertices of N_C(x) closes into a 9-cycle through x.  So the
# chord set X KILLS an attachment set S (no vertex off C can have N_C = S) as
# soon as G[C] has a Hamiltonian path joining two vertices of S, or two
# Hamiltonian paths from one w outside S into S.  See notes section 17.

ADMISSIBLE = ([(i,) for i in range(N)]
              + [tuple(sorted((i, (i + 3) % N))) for i in range(N)]
              + [tuple(sorted((i, (i + 4) % N))) for i in range(4)])
C_EDGES = {tuple(sorted((i, (i + 1) % N))) for i in range(N)}


def _ham_paths_of_K8():
    out = []
    for perm in itertools.permutations(range(N)):
        if perm[0] > perm[-1]:
            continue
        m = 0
        for a, b in zip(perm, perm[1:]):
            e = tuple(sorted((a, b)))
            if e not in C_EDGES:
                m |= 1 << CHORD_IDX[e]
        out.append((perm[0], perm[-1], m))
    return out


HAM = None
HAM_BY_CHORD = None
HAM_BASE = None


def _init_ham():
    global HAM, HAM_BY_CHORD, HAM_BASE
    if HAM is None:
        HAM = _ham_paths_of_K8()
        HAM_BY_CHORD = [[q for q in HAM if (q[2] >> i) & 1]
                        for i in range(len(CHORDS))]
        HAM_BASE = [q for q in HAM if q[2] == 0]


def _endpoint_matrix(present):
    H = [[0] * N for _ in range(N)]
    for w, e, _ in present:
        H[w][e] += 1
        H[e][w] += 1
    return H


def unkilled_sets(H):
    """The admissible attachment sets NOT killed by Lemma 8.14."""
    out = []
    for S in ADMISSIBLE:
        if any(H[a][b] for a, b in itertools.combinations(S, 2)):
            continue
        if any(sum(H[w][e] for e in S) >= 2 for w in range(N) if w not in S):
            continue
        out.append(S)
    return out


def surviving_chord_sets(say=None):
    """All chord sets X (as bitmasks) for which at least one admissible
    attachment set survives Lemma 8.14.  The kill condition is upward closed in
    X, so the surviving family is downward closed and a depth-first sweep that
    stops as soon as everything is killed is complete."""
    _init_ham()
    out = []
    visited = [0]

    def rec(start, X, present):
        visited[0] += 1
        H = _endpoint_matrix(present)
        if not unkilled_sets(H):
            return  # every superset is killed too
        out.append(X)
        for i in range(start, len(CHORDS)):
            X2 = X | (1 << i)
            add = [q for q in HAM_BY_CHORD[i] if q[2] & ~X2 == 0]
            rec(i + 1, X2, present + add)

    rec(0, 0, HAM_BASE)
    if say:
        say("  lattice sweep visited %d chord sets, %d survive Lemma 8.14"
            % (visited[0], len(out)))
    return out


def types_for_chordset(X, U):
    """Candidate object types all of whose C-neighbourhoods survive Lemma 8.14,
    then filtered by the exact single-object test."""
    global CAND
    if CAND is None:
        CAND = candidate_types(True)
    Us = set(U)
    out = []
    for o in CAND:
        if all(tuple(A) in Us for A in o[1:] if A):
            if type_ok(X, o):
                out.append(o)
    return out


def sweep_lattice(maxobj, say):
    _init_ham()
    t0 = time.process_time()
    masks = surviving_chord_sets(say)
    say("  SIZE DECLARED: %d chord sets to sweep (of 2^%d = %d); "
        "budget was 1e5" % (len(masks), len(CHORDS), 1 << len(CHORDS)))
    survivors = []
    st = {"chord_sets": len(masks), "with_types": 0, "search_nodes": 0,
          "depth_cap_hits": 0, "max_types": 0}
    for k, mask in enumerate(masks):
        X = mask_to_chords(mask)
        present = [q for q in HAM if q[2] & ~mask == 0]
        U = unkilled_sets(_endpoint_matrix(present))
        types = types_for_chordset(X, U)
        st["max_types"] = max(st["max_types"], len(types))
        if not types:
            continue
        st["with_types"] += 1
        s, stats = search(X, types, maxobj, say)
        st["search_nodes"] += stats["nodes"]
        st["depth_cap_hits"] += stats["depth_cap_hits"]
        if stats["depth_cap_hits"]:
            say("  DEPTH CAP HIT at X=%s" % (X,))
        for w in s:
            survivors.append((X, w))
        if (k + 1) % 500 == 0:
            say("  ... %d/%d chord sets, with_types=%d, cpu=%.0fs"
                % (k + 1, len(masks), st["with_types"],
                   time.process_time() - t0))
    st["cpu_seconds"] = round(time.process_time() - t0, 1)
    return survivors, st


# ------------------------------------------------------------------- controls
def controls():
    import networkx as nx
    sys.path.insert(0, "scripts")
    import cycle_saturation as cs
    rnd = random.Random(20260828)

    for _ in range(60):  # C1
        n = rnd.randint(9, 12)
        p = rnd.uniform(0.15, 0.45)
        G = nx.gnp_random_graph(n, p, seed=rnd.randint(0, 10 ** 9))
        adj = [set(G.neighbors(v)) for v in range(n)]
        for L in (9, 10, 12):
            if has_cycle_len(adj, L) != (cs.count_k_cycles(G, L) > 0):
                return "C1 FAILED at n=%d L=%d" % (n, L)
    for _ in range(60):  # C2
        n = rnd.randint(9, 11)
        p = rnd.uniform(0.25, 0.6)
        G = nx.gnp_random_graph(n, p, seed=rnd.randint(0, 10 ** 9))
        adj = [set(G.neighbors(v)) for v in range(n)]
        theirs, nontriv = cs.is_uniquely_ck_saturated(G, 9)
        if is_witness(adj) != (theirs and nontriv):
            return "C2 FAILED at n=%d" % n
    X = ()
    bad = [
        ("crossing distance-2 singletons {0,2},{1,3}",
         [("s", (0, 2)), ("s", (1, 3))]),
        ("singleton {0,2} with singleton {1,4}",
         [("s", (0, 2)), ("s", (1, 4))]),
        ("length-4 chordal path across C-distance 2",
         [("k12", (0,), (5,), (2,))]),
    ]
    for name, objs in bad:  # C3
        if not has_forbidden_cycle(build(X, objs)):
            return "C3 FAILED (no forbidden cycle): " + name
    if type_ok(X, ("k2", (0, 3), (0, 3))):
        return "C3 FAILED: swappable K_2 on {c0,c3} accepted"
    if type_ok(X, ("s", (0, 2))):
        return "C3 FAILED: two-C-neighbour singleton accepted, chordless case"
    for o in [("s", (0, 2, 4)), ("k2", (0,), (0, 3, 5))]:  # C4
        if not type_ok(X, o):
            return "C4 FAILED: hand-allowed object rejected: " + repr(o)
    # C5: Lemma 8.11 (no C-distance-2 attachment) must be redundant -- every
    # candidate type violating it has to be killed by the generic monotone test
    # for every chord set.  Checked on 40 random chord sets.
    wide = candidate_types(False)
    narrow = set(candidate_types(True))
    extra = [o for o in wide if o not in narrow]
    if not extra:
        return "C5 FAILED: Lemma 8.11 removes nothing (generator bug)"
    for t in range(12):
        k = rnd.randint(0, len(CHORDS))
        Xr = tuple(rnd.sample(CHORDS, k))
        for o in rnd.sample(extra, min(12, len(extra))):
            if not kill_monotone(Xr, o):
                return ("C5 FAILED: object %r violating Lemma 8.11 survives "
                        "the generic test at chords %r" % (o, Xr))
    # C6: the Lemma 8.14 lattice filter must never discard a chord set that the
    # generic monotone test would have kept.  On 8 random chord sets, if every
    # admissible attachment set is killed by 8.14 then every candidate object
    # type must also be killed by kill_monotone.
    _init_ham()
    for _ in range(8):
        k = rnd.randint(0, len(CHORDS))
        Xr = tuple(rnd.sample(CHORDS, k))
        mask = 0
        for e in Xr:
            mask |= 1 << CHORD_IDX[e]
        present = [q for q in HAM if q[2] & ~mask == 0]
        if unkilled_sets(_endpoint_matrix(present)):
            continue
        for o in candidate_types(True):
            if not kill_monotone(Xr, o):
                return ("C6 FAILED: chord set %r discarded by Lemma 8.14 but "
                        "object %r survives the generic test" % (Xr, o))
    return None


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--chords", default="none",
                    help='"none", or e.g. "0-2,1-4" for the chord set')
    ap.add_argument("--maxobj", type=int, default=6)
    ap.add_argument("--out", default="data/f8_chordless_cores.json")
    ap.add_argument("--log", default="data/f8_chordless_run.log")
    ap.add_argument("--controls-only", action="store_true")
    a = ap.parse_args()
    log = open(a.log, "a", encoding="utf-8")

    def say(m):
        print(m, flush=True)
        log.write(m + "\n")
        log.flush()

    t0 = time.time()
    say("START " + time.strftime("%Y-%m-%d %H:%M:%S")
        + " chords=%s maxobj=%d" % (a.chords, a.maxobj))
    err = controls()
    if err:
        say("CONTROL FAILED -- do not believe any verdict: " + err)
        sys.exit(2)
    say("CONTROL PASSED (C1-C6)  elapsed=%.0fs" % (time.time() - t0))
    if a.controls_only:
        return
    if a.chords == "lattice":
        surv, st = sweep_lattice(a.maxobj, say)
        say("SWEEP: " + repr(st))
        say("SURVIVORS: %d" % len(surv))
        json.dump({"mode": "lattice", "stats": st,
                   "survivors": [[[list(e) for e in Xs],
                                  [[o[0]] + [list(A) for A in o[1:]] for o in w]]
                                 for Xs, w in surv]},
                  open(a.out, "w"), indent=1)
        say("DONE " + time.strftime("%Y-%m-%d %H:%M:%S")
            + " cpu=%.0fs" % st["cpu_seconds"])
        return
    if a.chords == "all":
        surv, st = sweep_all_chord_sets(a.maxobj, say)
        say("SWEEP: " + repr(st))
        say("SURVIVORS: %d" % len(surv))
        json.dump({"mode": "all-chord-sets", "stats": st,
                   "survivors": [[[list(e) for e in X],
                                  [[o[0]] + [list(A) for A in o[1:]] for o in w]]
                                 for X, w in surv]},
                  open(a.out, "w"), indent=1)
        say("DONE " + time.strftime("%Y-%m-%d %H:%M:%S")
            + " elapsed=%.0fs" % (time.time() - t0))
        return
    X = ()
    if a.chords != "none":
        X = tuple(tuple(sorted(int(z) for z in e.split("-")))
                  for e in a.chords.split(","))
    types = gen_types(X)
    by_kind = {}
    for o in types:
        by_kind[o[0]] = by_kind.get(o[0], 0) + 1
    say("TYPES: %d admissible R-object types %s  elapsed=%.0fs"
        % (len(types), by_kind, time.time() - t0))
    surv, stats = search(X, types, a.maxobj, say)
    say("SEARCH: " + repr(stats))
    say("SURVIVORS: %d" % len(surv))
    json.dump({"chords": [list(e) for e in X],
               "types": [[o[0]] + [list(A) for A in o[1:]] for o in types],
               "stats": stats,
               "survivors": [[[o[0]] + [list(A) for A in o[1:]] for o in s]
                             for s in surv]},
              open(a.out, "w"), indent=1)
    say("DONE " + time.strftime("%Y-%m-%d %H:%M:%S")
        + " elapsed=%.0fs" % (time.time() - t0))


if __name__ == "__main__":
    main()


==> C9_Saturated_Reproducibility/cycle_saturation.py <==
"""
Core library for Wenger-West "uniquely C_k-saturated graphs" checking.

Definitions (verbatim from arXiv:1504.04278, Wenger & West, "Uniquely
cycle-saturated graphs"):
  - Given a graph F, a graph G is F-saturated if F is not a subgraph of G
    but is a subgraph of G+e for every edge e in the complement of G.
  - G is uniquely F-saturated if the addition of any edge to G completes
    exactly one copy of F.
  - When F has t vertices, every complete graph with fewer than t vertices
    is trivially uniquely F-saturated (no edges to add). A uniquely
    C_t-saturated graph is NONTRIVIAL if it has at least t vertices.

This module implements, from these definitions directly (not from any
derived reformulation):
  1. count_k_cycles(G, k): exact count of distinct k-cycles (as vertex sets
     with a cyclic order, undirected -- a cycle and its reverse traversal,
     or any rotation of its starting point, count as ONE cycle).
  2. has_k_cycle(G, k): fast existence check (early-exits on first find).
  3. is_ck_free(G, k)
  4. is_ck_saturated(G, k)
  5. is_uniquely_ck_saturated(G, k)  (+ a `nontrivial` flag: True iff
     G.number_of_nodes() >= k, matching the paper's own definition of
     "nontrivial")

Cycle-counting method: standard "fix the minimum-labeled vertex as the
start, and require the second vertex on the path to have a smaller label
than the last vertex before closing" technique, which is a well known way
to enumerate every simple cycle of a fixed length exactly once (see e.g.
the classic approach used for cycle counting/enumeration in exact
combinatorial cycle counting). Verified independently against a brute-force
O(n!) all-permutation reference implementation in self_test.py.
"""

from __future__ import annotations
import itertools
import networkx as nx


def _adjacency_arrays(G):
    """Return (nodes_sorted, adj) where adj[i] is a set of neighbor indices,
    indices assigned by sorted node order (so index order gives a total
    order usable for the "minimum vertex" cycle-counting trick)."""
    nodes = sorted(G.nodes())
    idx = {v: i for i, v in enumerate(nodes)}
    n = len(nodes)
    adj = [set() for _ in range(n)]
    for u, v in G.edges():
        iu, iv = idx[u], idx[v]
        if iu == iv:
            continue
        adj[iu].add(iv)
        adj[iv].add(iu)
    return nodes, adj


def count_k_cycles(G, k):
    """Exact number of distinct k-cycles in G (each counted once, direction-
    and start-point-independent). k must be >= 3."""
    if k < 3:
        return 0
    nodes, adj = _adjacency_arrays(G)
    n = len(nodes)
    if n < k:
        return 0

    count = 0
    # For each candidate minimum vertex s of the cycle, only extend through
    # vertices with index > s (all other cycle vertices must be > s since s
    # is the minimum). This guarantees each *vertex set* underlying a cycle
    # is only ever rooted at one s.
    for s in range(n):
        if len(adj[s]) < 2:
            continue
        visited = bytearray(n)
        visited[s] = 1
        path = [s]

        def dfs(v):
            nonlocal count
            if len(path) == k:
                if s in adj[v] and path[1] < path[-1]:
                    count += 1
                return
            for w in adj[v]:
                if w <= s or visited[w]:
                    continue
                # Prune: if we're one step from closing length k, only the
                # closing edge back to s matters (handled above); otherwise
                # keep extending.
                visited[w] = 1
                path.append(w)
                dfs(w)
                path.pop()
                visited[w] = 0

        dfs(s)
    return count


def has_k_cycle(G, k):
    """Fast existence check: True iff G contains at least one k-cycle.
    Early-exits on the first cycle found (does not enumerate all of them)."""
    if k < 3:
        return False
    nodes, adj = _adjacency_arrays(G)
    n = len(nodes)
    if n < k:
        return False

    for s in range(n):
        if len(adj[s]) < 2:
            continue
        visited = bytearray(n)
        visited[s] = 1
        path = [s]
        found = [False]

        def dfs(v):
            if found[0]:
                return
            if len(path) == k:
                if s in adj[v] and path[1] < path[-1]:
                    found[0] = True
                return
            for w in adj[v]:
                if found[0]:
                    return
                if w <= s or visited[w]:
                    continue
                visited[w] = 1
                path.append(w)
                dfs(w)
                path.pop()
                visited[w] = 0

        dfs(s)
        if found[0]:
            return True
    return False


def is_ck_free(G, k):
    return not has_k_cycle(G, k)


def non_edges(G):
    nodes = list(G.nodes())
    for u, v in itertools.combinations(nodes, 2):
        if not G.has_edge(u, v):
            yield (u, v)


def is_ck_saturated(G, k):
    """C_k-free, and adding ANY missing edge creates at least one k-cycle."""
    if not is_ck_free(G, k):
        return False
    for (u, v) in non_edges(G):
        G.add_edge(u, v)
        ok = has_k_cycle(G, k)
        G.remove_edge(u, v)
        if not ok:
            return False
    return True


def is_uniquely_ck_saturated(G, k):
    """C_k-free, and adding ANY missing edge creates EXACTLY one k-cycle.
    Returns (is_unique_saturated: bool, nontrivial: bool).
    nontrivial is True iff |V(G)| >= k, per the paper's own definition
    ("a uniquely C_t-saturated graph is nontrivial if it has at least t
    vertices"). A graph with < k vertices and no missing edges (i.e. K_m,
    m<k) is vacuously uniquely C_k-saturated but flagged nontrivial=False.
    """
    n = G.number_of_nodes()
    nontrivial = n >= k
    if not is_ck_free(G, k):
        return False, nontrivial
    for (u, v) in non_edges(G):
        G.add_edge(u, v)
        c = count_k_cycles(G, k)
        G.remove_edge(u, v)
        if c != 1:
            return False, nontrivial
    return True, nontrivial


def friendship_graph(m):
    """F_m: m triangles sharing one common vertex (2m+1 vertices total).
    Vertex 0 is the hub; vertices (1,2), (3,4), ... are the m leaf pairs."""
    G = nx.Graph()
    G.add_node(0)
    for i in range(m):
        a, b = 2 * i + 1, 2 * i + 2
        G.add_edge(0, a)
        G.add_edge(0, b)
        G.add_edge(a, b)
    return G


==> C9_Saturated_Reproducibility/enumerate_iso_free.py <==
"""
Isomorph-free exhaustive test for nontrivial uniquely C_k-saturated graphs
on exactly n vertices (session 2026-08-28; see
LogBook/isomorph-free-n8/canonical-augmentation-n8-k8/Log.txt).

Method (genuinely different from scripts/search_ck.py, which is a LABELED
backtracking over maximal C_k-free graphs):
  1. Build the set of all unlabeled graphs on m vertices for m = 1..n by
     vertex augmentation: every graph on m vertices arises from a graph on
     m-1 vertices (delete vertex m-1) plus a neighbourhood subset, so
     extending each representative on m-1 vertices by every one of the
     2^(m-1) neighbourhoods and de-duplicating up to isomorphism yields
     exactly one representative per isomorphism class on m vertices.
  2. Known-answer control: the number of classes found at each m must equal
     OEIS A000088 (1, 1, 2, 4, 11, 34, 156, 1044, 12346, 274668, ...); at
     m <= 7 the representatives are additionally matched 1-1 against
     networkx.graph_atlas_g().  The run aborts if either control fails.
  3. Every representative on n vertices is tested with the self-tested
     cycle_saturation.is_uniquely_ck_saturated (LogBook/self-test-validation).
     Isomorphism-invariance of the property makes testing one representative
     per class exhaustive.

Canonical form: pynauty.certificate when pynauty is importable; otherwise a
fallback de-dupe by a cheap degree/neighbour-degree/triangle invariant (buckets) + networkx VF2
is_isomorphic (slower, same result).  The log records which was used.

Usage:
  python scripts/enumerate_iso_free.py --n 8 --k 8 --log data/iso-free-n8-k8.log
Output: every hit is written to the log as an edge list; the final SUMMARY
line records class counts per m, control verdicts, number of C_k-saturated
representatives, and the number of nontrivial uniquely C_k-saturated hits.
"""
from __future__ import annotations
import argparse
import json
import os
import sys
import time

import networkx as nx

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from cycle_saturation import is_uniquely_ck_saturated, is_ck_saturated  # noqa: E402

A000088 = [1, 1, 2, 4, 11, 34, 156, 1044, 12346, 274668, 12005168]

try:
    import pynauty  # type: ignore
    HAVE_PYNAUTY = True
except Exception:  # pragma: no cover
    HAVE_PYNAUTY = False


def canon_pynauty(m, adjsets):
    g = pynauty.Graph(m, directed=False,
                      adjacency_dict={v: sorted(w for w in adjsets[v] if w > v) for v in range(m)})
    return pynauty.certificate(g)


def to_nx(m, adjsets):
    G = nx.Graph()
    G.add_nodes_from(range(m))
    for v in range(m):
        for w in adjsets[v]:
            if v < w:
                G.add_edge(v, w)
    return G


def invariant(m, adjsets):
    """Cheap isomorphism invariant used only to bucket candidates before the
    exact VF2 test: per vertex (degree, sorted neighbour degrees, number of
    triangles through the vertex), sorted over vertices."""
    deg = [len(s) for s in adjsets]
    rows = []
    for v in range(m):
        tri = 0
        for w in adjsets[v]:
            tri += len(adjsets[v] & adjsets[w])
        rows.append((deg[v], tuple(sorted(deg[w] for w in adjsets[v])), tri))
    return tuple(sorted(rows))


def extend_all(reps, m, use_pynauty):
    """reps: list of adjacency-set lists on m-1 vertices. Returns list of
    adjacency-set lists, one per isomorphism class on m vertices."""
    out = []
    seen = set()
    buckets = {}
    for adj in reps:
        for mask in range(1 << (m - 1)):
            new = [set(s) for s in adj] + [set()]
            for v in range(m - 1):
                if mask >> v & 1:
                    new[v].add(m - 1)
                    new[m - 1].add(v)
            if use_pynauty:
                c = canon_pynauty(m, new)
                if c not in seen:
                    seen.add(c)
                    out.append(new)
            else:
                G = to_nx(m, new)
                h = invariant(m, new)
                b = buckets.setdefault(h, [])
                if not any(nx.is_isomorphic(G, H) for H in b):
                    b.append(G)
                    out.append(new)
    return out


def atlas_control(m, reps):
    """Match representatives on m <= 7 vertices 1-1 against networkx atlas."""
    atlas = [G for G in nx.graph_atlas_g() if G.number_of_nodes() == m]
    if len(atlas) != len(reps):
        return False, f"atlas has {len(atlas)} graphs on {m} vertices, we have {len(reps)}"
    used = [False] * len(atlas)
    for adj in reps:
        G = to_nx(m, adj)
        ok = False
        for i, H in enumerate(atlas):
            if not used[i] and G.number_of_edges() == H.number_of_edges() and nx.is_isomorphic(G, H):
                used[i] = True
                ok = True
                break
        if not ok:
            return False, "a representative matched no unused atlas graph"
    return True, f"1-1 match with atlas ({len(atlas)} graphs)"


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--n", type=int, required=True)
    ap.add_argument("--k", type=int, required=True)
    ap.add_argument("--log", type=str, default=None)
    ap.add_argument("--no-pynauty", action="store_true")
    ap.add_argument("--save-reps", type=str, default=None,
                    help="optional path to dump the n-vertex representatives as JSON edge lists")
    args = ap.parse_args()
    use_pynauty = HAVE_PYNAUTY and not args.no_pynauty
    canon_name = "pynauty" if use_pynauty else "invariant+vf2"
    logf = open(args.log, "a", encoding="utf-8") if args.log else None

    def log(s):
        print(s, flush=True)
        if logf:
            logf.write(s + "\n")
            logf.flush()

    t0 = time.time()
    log(f"=== iso-free n={args.n} k={args.k} canon={canon_name} "
        f"start={time.strftime('%Y-%m-%d %H:%M:%S')} ===")
    reps = [[set()]]  # the single graph on 1 vertex
    counts = {1: 1}
    for m in range(2, args.n + 1):
        reps = extend_all(reps, m, use_pynauty)
        counts[m] = len(reps)
        ctrl = "OK" if len(reps) == A000088[m] else "FAIL"
        log(f"m={m}: {len(reps)} classes (A000088={A000088[m]}) control={ctrl} t={time.time()-t0:.1f}s")
        if ctrl == "FAIL":
            log("ABORT: class count control failed")
            sys.exit(2)
        if m <= 7:
            ok, msg = atlas_control(m, reps)
            log(f"  atlas control m={m}: {'OK' if ok else 'FAIL'} - {msg}")
            if not ok:
                log("ABORT: atlas control failed")
                sys.exit(2)

    if args.save_reps:
        with open(args.save_reps, "w", encoding="utf-8") as f:
            json.dump([sorted(to_nx(args.n, a).edges()) for a in reps], f)
        log(f"saved {len(reps)} representatives to {args.save_reps}")

    n_sat = 0
    hits = []
    for i, adj in enumerate(reps):
        G = to_nx(args.n, adj)
        if is_ck_saturated(G, args.k):
            n_sat += 1
            unique, nontrivial = is_uniquely_ck_saturated(G, args.k)
            if unique and nontrivial:
                el = sorted(G.edges())
                hits.append(el)
                log(f"  *** HIT *** nontrivial uniquely C_{args.k}-saturated on {args.n} vertices: edges={el}")
        if (i + 1) % 2000 == 0:
            log(f"  tested {i+1}/{len(reps)} classes, saturated so far {n_sat}, t={time.time()-t0:.1f}s")
    log(f"SUMMARY n={args.n} k={args.k} classes={counts} canon={canon_name} "
        f"ck_saturated_classes={n_sat} nontrivial_unique_hits={len(hits)} complete=True "
        f"elapsed_s={time.time()-t0:.2f}")
    for h in hits:
        log(f"HIT: {h}")
    if logf:
        logf.close()


if __name__ == "__main__":
    main()


==> C9_Saturated_Reproducibility/search_ck.py <==
"""
Exhaustive (or, past the point where exhaustive is feasible, honestly-
partial) search for nontrivial uniquely C_k-saturated graphs, for a given
k and vertex count n >= k.

Method: enumerate every MAXIMAL C_k-free graph on n LABELED vertices (i.e.
every C_k-saturated graph -- since C_k-freeness is closed under taking
subgraphs, "saturated" is exactly "edge-maximal C_k-free"), via the
standard branch-on-addable-edges backtracking technique:

  Process all C(n,2) candidate edges in a fixed order. At each edge e:
    - If G + e would still be C_k-free: this is a genuine choice point --
      recurse once with e included, once with e permanently excluded.
    - If G + e would already contain a C_k: e can never be added to any
      C_k-free supergraph of G either (C_k-freeness is closed under
      subgraphs), so it is force-excluded with NO branch.
  When every edge has been decided, the resulting graph is, by
  construction, C_k-free and has every "was-addable-at-its-turn" edge
  resolved -- but an edge that was force-excluded EARLY (before later
  inclusions would have made it unaddable anyway) can leave a graph that
  is not actually edge-maximal in isolation; skip is verified for real
  maximality) EXPLICITLY at each leaf before accepting it.

This enumerates every maximal C_k-free graph on n labeled vertices at
least once (straightforward exchange argument: for any target maximal
graph H, replaying "include e iff e in E(H)" at each decision point is
always a legal path through the branching, since partial subgraphs of a
C_k-free graph are C_k-free). It also visits many non-maximal C_k-free
graphs as internal nodes and some non-maximal leaves (an edge can become
force-excluded only late, after the graph is already dense) -- these are
filtered out by an explicit final maximality check.

This is LABELED (not isomorph-reduced): the same isomorphism class can be
produced from several different vertex labelings, so the "graphs checked"
count overcounts the number of non-isomorphic C_k-saturated graphs found.
That only costs redundant compute; it never causes an isomorphism class to
be missed, so exhaustiveness (for a completed run) is not affected.

For efficiency, the inner "would adding edge (u,v) create a C_k" test does
NOT re-scan the whole graph: since the graph is C_k-free before adding
(u,v), any new C_k must use the new edge, so it suffices to test for the
existence of a (k-1)-edge simple path between u and v not using edge
(u,v). That is what `_would_create_ck` below does, on a fast adjacency-set
representation (no networkx object overhead in the hot loop).

Every accepted (maximal, i.e. saturated) candidate is then independently
re-checked with the fully general, self-tested
`cycle_saturation.is_uniquely_ck_saturated` (which recomputes exact
k-cycle counts after each edge addition from scratch, via a completely
separate code path) before being reported as saturated/unique -- this
guards against a bug specific to the fast incremental check.
"""

from __future__ import annotations
import argparse
import itertools
import sys
import time

import networkx as nx

from cycle_saturation import is_uniquely_ck_saturated, is_ck_saturated, count_k_cycles


def _would_create_ck(adj, u, v, k):
    """True iff adding edge (u,v) to the graph described by adjacency-set
    list `adj` would create a C_k. Equivalent to: does there exist a simple
    path from u to v with exactly k vertices (k-1 edges), not using the
    edge (u,v) itself?"""
    n = len(adj)
    visited = bytearray(n)
    visited[u] = 1

    def dfs(x, depth):
        if depth == k - 1:
            return v in adj[x]
        for w in adj[x]:
            if w == v or visited[w]:
                continue
            visited[w] = 1
            if dfs(w, depth + 1):
                visited[w] = 0
                return True
            visited[w] = 0
        return False

    return dfs(u, 1)


def _is_maximal(adj, n, k):
    """Explicit final maximality check: no non-edge can be added without
    creating a C_k."""
    for u, v in itertools.combinations(range(n), 2):
        if v not in adj[u]:
            if not _would_create_ck(adj, u, v, k):
                return False
    return True


def search(n, k, time_budget_s=None, progress_every=200000, log=None):
    """Exhaustive backtracking search over all maximal C_k-free graphs on n
    labeled vertices. Returns a dict with counts and any nontrivial
    uniquely-C_k-saturated witnesses found (as edge lists).

    If time_budget_s is set and exceeded, the search stops early and the
    result dict's 'complete' key is False -- the caller must not claim
    full coverage of n in that case.
    """
    edges = list(itertools.combinations(range(n), 2))
    M = len(edges)
    adj = [set() for _ in range(n)]

    stats = {
        "n": n,
        "k": k,
        "leaves_visited": 0,
        "maximal_graphs_checked": 0,
        "nontrivial_unique_hits": [],
        "complete": True,
        "elapsed_s": 0.0,
        "branch_calls": 0,
    }
    t0 = time.time()
    stop = {"flag": False}

    def log_line(s):
        if log is not None:
            log.write(s + "\n")
            log.flush()

    def recurse(p):
        stats["branch_calls"] += 1
        if stop["flag"]:
            return
        if time_budget_s is not None and stats["branch_calls"] % 5000 == 0:
            if time.time() - t0 > time_budget_s:
                stop["flag"] = True
                stats["complete"] = False
                return
        if p == M:
            stats["leaves_visited"] += 1
            if stats["leaves_visited"] % progress_every == 0:
                log_line(f"  progress: {stats['leaves_visited']} leaves, "
                          f"{stats['maximal_graphs_checked']} maximal so far, "
                          f"{time.time()-t0:.1f}s elapsed")
            if _is_maximal(adj, n, k):
                stats["maximal_graphs_checked"] += 1
                G = nx.Graph()
                G.add_nodes_from(range(n))
                for a in range(n):
                    for b in adj[a]:
                        if a < b:
                            G.add_edge(a, b)
                unique, nontrivial = is_uniquely_ck_saturated(G, k)
                if unique and nontrivial:
                    edge_list = sorted(G.edges())
                    stats["nontrivial_unique_hits"].append(edge_list)
                    log_line(f"  *** CANDIDATE VIOLATION *** n={n} k={k} edges={edge_list}")
            return
        u, v = edges[p]
        # Branch 1: try including (u,v), only if it keeps the graph C_k-free.
        if not _would_create_ck(adj, u, v, k):
            adj[u].add(v)
            adj[v].add(u)
            recurse(p + 1)
            adj[u].discard(v)
            adj[v].discard(u)
            if stop["flag"]:
                return
        # Branch 2: exclude (u,v) permanently for this branch.
        recurse(p + 1)

    recurse(0)
    stats["elapsed_s"] = time.time() - t0
    return stats


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--n", type=int, required=True)
    ap.add_argument("--k", type=int, required=True)
    ap.add_argument("--time-budget", type=float, default=None, help="seconds")
    ap.add_argument("--log", type=str, default=None)
    args = ap.parse_args()

    logf = open(args.log, "a", encoding="utf-8") if args.log else None
    try:
        header = f"=== search n={args.n} k={args.k} start={time.strftime('%Y-%m-%d %H:%M:%S')} ==="
        print(header)
        if logf:
            logf.write(header + "\n")
            logf.flush()
        stats = search(args.n, args.k, time_budget_s=args.time_budget, log=logf)
        summary = (
            f"n={stats['n']} k={stats['k']} "
            f"leaves_visited={stats['leaves_visited']} "
            f"maximal_graphs_checked={stats['maximal_graphs_checked']} "
            f"nontrivial_unique_hits={len(stats['nontrivial_unique_hits'])} "
            f"complete={stats['complete']} "
            f"elapsed_s={stats['elapsed_s']:.2f}"
        )
        print(summary)
        if logf:
            logf.write(summary + "\n")
            for h in stats["nontrivial_unique_hits"]:
                logf.write(f"HIT: {h}\n")
            logf.flush()
        if stats["nontrivial_unique_hits"]:
            print("!!! CANDIDATE VIOLATIONS FOUND !!!")
            for h in stats["nontrivial_unique_hits"]:
                print(h)
    finally:
        if logf:
            logf.close()


if __name__ == "__main__":
    main()


==> C9_Saturated_Reproducibility/search_lemma_template.py <==
"""
Targeted / structural search for nontrivial uniquely C_k-saturated graphs,
grounded directly in Lemma 2.10 and Lemma 2.11 of Wenger & West
(arXiv:1504.04278), rather than blind exhaustive enumeration.

Why this template: pure exhaustive enumeration (search_ck.py) already shows
its leaf count exploding well before reaching n=k=9 (see STATUS.md /
LogBook). The paper's OWN machinery instead proves a strong structural
necessary condition, which we use to build a much smaller, well-motivated
candidate family:

  Lemma 2.10 (t>=6): every nontrivial uniquely C_t-saturated graph contains
  an even cycle of length at most 2t-6.

  Lemma 2.11 (t>=7): if a nontrivial uniquely C_t-saturated graph G
  contains a (2t-6)-cycle C, and R = V(G) - V(C), then:
    (1) G[R] has no edges (R is an independent set);
    (2) every vertex of R has EXACTLY two neighbors on C, separated by ODD
        distance (at least 3) along C;
    (3) all vertices of R have the SAME distance along C between their two
        neighbors;
    (4) all chords of C join vertices at even distance along C.

For k=9 (t=9): 2t-6 = 12, so this models the EXTREMAL case where the
guaranteed short even cycle has exactly the maximum allowed length, 12.
This is the case Lemma 2.11 is actually proved for -- we do not extend it
to the shorter-cycle cases (C guaranteed only to have length <=12, could be
as short as 4) since Lemma 2.11's specific conclusions are stated only for
length exactly 2t-6; those shorter-cycle cases are exactly what Wenger and
West work out by ad hoc case analysis for t=6,7 (their Theorems 4.1/4.2)
and claim (without publishing the proof) for t=8. Reproducing that full
case analysis for t=9 is a substantial hand-proof task, not attempted
here -- see notes.md Gaps. This module covers the extremal-cycle case only,
and is explicit that it is a PARTIAL, template-restricted search, not a
supplement that completes exhaustive coverage.

Template (parametrized, and further restricted for tractability -- see
notes/notes.md and STATUS.md for the exact ranges actually swept):
  - C = a 12-cycle on vertices 0..11 (fixed labeling, in cyclic order).
  - d in {3, 5} (the only odd distances >=3 possible on a 12-cycle short of
    the diameter 6, which is even and thus excluded by "odd distance").
  - R = r extra vertices (r = 0..R_MAX), each assigned a distinct starting
    position p in {0,...,11} on C; vertex is adjacent to C-vertices p and
    (p+d) mod 12. Distinctness of position across R (rather than allowing
    repeats) is imposed because two R-vertices sharing the same attachment
    pair would be twins, and Lemma 2.9 (which applies for all t>=4, hence
    for t=9) already forbids twins in ANY uniquely C_t-saturated graph --
    so repeated positions can be skipped without losing any valid
    candidate.
  - A subset of "even chords" of C (distance 2, 4, or 6 apart on C) of
    size 0..CHORD_MAX is added.

Every generated candidate is checked with the fully general, self-tested
`cycle_saturation.is_uniquely_ck_saturated` -- the template only decides
which graphs to build, not how they are verified.
"""

from __future__ import annotations
import argparse
import itertools
import time

import networkx as nx

from cycle_saturation import is_uniquely_ck_saturated, count_k_cycles


def build_candidate(t, r, d, positions, chords):
    """t: target cycle length (k). The guaranteed even cycle has length
    2t-6, built on vertices 0..(2t-6-1). r: number of R-vertices (labeled
    2t-6, 2t-6+1, ...). d: fixed odd attachment distance. positions: list
    of r distinct starting positions in [0, 2t-6). chords: list of (i,j)
    pairs (C-vertex indices) to add as chords."""
    L = 2 * t - 6  # cycle length
    G = nx.Graph()
    G.add_nodes_from(range(L))
    for i in range(L):
        G.add_edge(i, (i + 1) % L)
    for (i, j) in chords:
        G.add_edge(i, j)
    for idx, p in enumerate(positions):
        rv = L + idx
        G.add_node(rv)
        G.add_edge(rv, p)
        G.add_edge(rv, (p + d) % L)
    return G


def even_chords(L):
    """All (i,j), i<j, at even cyclic distance on an L-cycle, excluding
    already-present cycle edges (distance 1, which is odd anyway so never
    included here since we only take even distances >= 2)."""
    out = []
    for i in range(L):
        for delta in range(2, L // 2 + 1, 2):
            j = (i + delta) % L
            if i < j:
                out.append((i, j))
    return sorted(set(out))


def search(k, r_max, chord_max, d_values=(3, 5), log=None, time_budget_s=None):
    L = 2 * k - 6
    assert L >= 4
    chords_pool = even_chords(L)

    stats = {
        "k": k,
        "L": L,
        "r_max": r_max,
        "chord_max": chord_max,
        "d_values": list(d_values),
        "candidates_checked": 0,
        "nontrivial_unique_hits": [],
        "complete": True,
        "elapsed_s": 0.0,
    }
    t0 = time.time()

    def log_line(s):
        if log is not None:
            log.write(s + "\n")
            log.flush()

    for d in d_values:
        if d * 2 == L:
            continue  # d must be < L/2 for (p, p+d) to be a genuine "distance d" pair on the cycle in the intended sense; also excludes even diameter case
        for r in range(0, r_max + 1):
            for positions in itertools.combinations(range(L), r):
                for cmax in range(0, chord_max + 1):
                    for chords in itertools.combinations(chords_pool, cmax):
                        if time_budget_s is not None and time.time() - t0 > time_budget_s:
                            stats["complete"] = False
                            stats["elapsed_s"] = time.time() - t0
                            log_line(f"TIME BUDGET EXCEEDED at candidates_checked={stats['candidates_checked']}")
                            return stats
                        G = build_candidate(k, r, d, positions, chords)
                        stats["candidates_checked"] += 1
                        unique, nontrivial = is_uniquely_ck_saturated(G, k)
                        if unique and nontrivial:
                            edge_list = sorted(G.edges())
                            stats["nontrivial_unique_hits"].append(
                                {"d": d, "r": r, "positions": positions, "chords": chords, "edges": edge_list}
                            )
                            log_line(f"*** CANDIDATE VIOLATION *** d={d} r={r} positions={positions} "
                                     f"chords={chords} edges={edge_list}")
                        if stats["candidates_checked"] % 20000 == 0:
                            log_line(f"  progress: {stats['candidates_checked']} candidates checked, "
                                     f"{time.time()-t0:.1f}s elapsed (d={d}, r={r}, cmax={cmax})")
    stats["elapsed_s"] = time.time() - t0
    return stats


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--k", type=int, default=9)
    ap.add_argument("--r-max", type=int, default=6)
    ap.add_argument("--chord-max", type=int, default=1)
    ap.add_argument("--time-budget", type=float, default=None)
    ap.add_argument("--log", type=str, default=None)
    args = ap.parse_args()

    logf = open(args.log, "a", encoding="utf-8") if args.log else None
    try:
        header = f"=== lemma-template search k={args.k} r_max={args.r_max} chord_max={args.chord_max} start={time.strftime('%Y-%m-%d %H:%M:%S')} ==="
        print(header)
        if logf:
            logf.write(header + "\n")
            logf.flush()
        stats = search(args.k, args.r_max, args.chord_max, time_budget_s=args.time_budget, log=logf)
        summary = (
            f"k={stats['k']} L={stats['L']} r_max={stats['r_max']} chord_max={stats['chord_max']} "
            f"candidates_checked={stats['candidates_checked']} "
            f"nontrivial_unique_hits={len(stats['nontrivial_unique_hits'])} "
            f"complete={stats['complete']} elapsed_s={stats['elapsed_s']:.2f}"
        )
        print(summary)
        if logf:
            logf.write(summary + "\n")
            for h in stats["nontrivial_unique_hits"]:
                logf.write(f"HIT: {h}\n")
            logf.flush()
        if stats["nontrivial_unique_hits"]:
            print("!!! CANDIDATE VIOLATIONS FOUND !!!")
            for h in stats["nontrivial_unique_hits"]:
                print(h)
    finally:
        if logf:
            logf.close()


if __name__ == "__main__":
    main()


==> C9_Saturated_Reproducibility/self_test.py <==
"""
Self-test / validation suite for cycle_saturation.py, run before trusting
the checker on any real search.

Sections:
  1. count_k_cycles vs a brute-force O(n!) reference, on random small graphs
     and on the full networkx graph atlas (all 1253 non-isomorphic graphs
     on 0..7 vertices) -- cross-validates the cycle counter itself,
     independent of any saturation logic.
  2. Friendship graphs F_m for m=1..6 must be uniquely C5-saturated per
     Theorem 3.1 of arXiv:1504.04278 (nontrivial for m>=2, i.e. n=2m+1>=5).
  3. Known small C3-saturation examples (stars, and Moore graphs of
     diameter 2: C5 itself as the degree-2 case, and the Petersen graph as
     the degree-3 case) per Cooper-Lenz-LeSaulnier-Wenger-West's
     characterization "uniquely C3-saturated iff star or Moore graph of
     diameter 2" (cited in the introduction of arXiv:1504.04278 and
     arXiv:2412.17962; the CLLWW 2012 paper's own PDF was unreachable this
     session over the network -- see notes.md Gaps).
  4. A full brute-force sweep over the ENTIRE graph atlas (n=0..7) for
     k in {5,6,7}, cross-checked against the paper's own proven theorems:
       - k=5: every nontrivial uniquely-C5-saturated graph found must be
         (isomorphic to) a friendship graph -- reproduces Theorem 3.1 by
         independent brute force for all n<=7.
       - k=6, k=7: ZERO nontrivial uniquely-Ck-saturated graphs must be
         found anywhere in the atlas -- reproduces Theorems 4.1/4.2 by
         independent brute force for all n<=7 (n=6..7 are the only sizes
         where "nontrivial" is even possible for these k).
     This is a strong end-to-end validation: if the checker were buggy in
     either direction (false positive or false negative on the "exactly
     one cycle" condition), it would very likely surface a contradiction
     with an already-published theorem here, at negligible compute cost.
  5. Constructed / discovered non-examples: a graph that is C5-saturated
     but NOT uniquely so (multiple edge additions create >1 five-cycle),
     and a graph that is neither C5-free nor saturated -- found by the
     atlas sweep in step 4, printed explicitly for a manual sanity check.

Run: python self_test.py
"""

import itertools
import random
import sys
import time

import networkx as nx

from cycle_saturation import (
    count_k_cycles,
    has_k_cycle,
    is_ck_free,
    is_ck_saturated,
    is_uniquely_ck_saturated,
    friendship_graph,
)

FAILURES = []


def check(name, cond, detail=""):
    status = "PASS" if cond else "FAIL"
    print(f"[{status}] {name}" + (f" -- {detail}" if detail and not cond else ""))
    if not cond:
        FAILURES.append((name, detail))


def brute_force_count_k_cycles(G, k):
    """Reference implementation: literally try every ordered k-subset,
    check it forms a cycle, divide out the 2k symmetries (k rotations x
    2 directions) of each true cycle. O(n^k) -- only for tiny graphs."""
    nodes = list(G.nodes())
    n = len(nodes)
    if n < k:
        return 0
    total = 0
    for combo in itertools.permutations(nodes, k):
        ok = True
        for i in range(k):
            if not G.has_edge(combo[i], combo[(i + 1) % k]):
                ok = False
                break
        if ok:
            total += 1
    assert total % (2 * k) == 0
    return total // (2 * k)


def section1_cycle_counter_validation():
    print("\n=== Section 1: count_k_cycles vs brute-force reference ===")
    random.seed(12345)
    trials = 0
    for _ in range(60):
        n = random.randint(4, 9)
        p = random.uniform(0.25, 0.7)
        G = nx.gnp_random_graph(n, p, seed=random.randint(0, 10**6))
        for k in range(3, min(n, 7) + 1):
            got = count_k_cycles(G, k)
            want = brute_force_count_k_cycles(G, k)
            trials += 1
            if got != want:
                check(
                    f"random graph n={n} k={k} count match",
                    False,
                    f"got {got}, want {want}, edges={sorted(G.edges())}",
                )
    check(f"count_k_cycles matches brute force on {trials} (graph,k) trials", True)

    print("Cross-checking against the full networkx graph atlas (n=0..7)...")
    atlas = nx.graph_atlas_g()
    checked = 0
    for G in atlas:
        n = G.number_of_nodes()
        if n == 0 or n > 8:
            continue
        for k in range(3, n + 1):
            got = count_k_cycles(G, k)
            want = brute_force_count_k_cycles(G, k)
            checked += 1
            if got != want:
                check(
                    f"atlas graph n={n} edges={sorted(G.edges())} k={k}",
                    False,
                    f"got {got}, want {want}",
                )
    check(f"count_k_cycles matches brute force on all {checked} (atlas graph, k) pairs", True)

    # Sanity: has_k_cycle agrees with (count_k_cycles > 0)
    mismatches = 0
    for G in atlas[:400]:
        n = G.number_of_nodes()
        if n == 0:
            continue
        for k in range(3, min(n, 7) + 1):
            c = count_k_cycles(G, k)
            h = has_k_cycle(G, k)
            if h != (c > 0):
                mismatches += 1
    check("has_k_cycle agrees with count_k_cycles>0 on 400 atlas graphs", mismatches == 0,
          f"{mismatches} mismatches")


def section2_friendship_graphs():
    print("\n=== Section 2: friendship graphs are uniquely C5-saturated ===")
    for m in range(1, 7):
        G = friendship_graph(m)
        n = G.number_of_nodes()
        unique, nontrivial = is_uniquely_ck_saturated(G, 5)
        expected_nontrivial = n >= 5
        check(
            f"F_{m} (n={n}) is uniquely C5-saturated",
            unique,
            f"is_uniquely_ck_saturated returned unique={unique}",
        )
        check(
            f"F_{m} (n={n}) nontrivial flag == (n>=5)",
            nontrivial == expected_nontrivial,
            f"got nontrivial={nontrivial}, expected {expected_nontrivial}",
        )
        # Also confirm C5-free directly, and that F_1=K3 has zero non-edges.
        check(f"F_{m} is C5-free", is_ck_free(G, 5))
        if m == 1:
            check("F_1 has no non-edges (K3, vacuous saturation)",
                  G.number_of_edges() == 3 and n == 3)


def section3_c3_examples():
    print("\n=== Section 3: known C3 (triangle) uniquely-saturated examples ===")
    # Stars K_{1,n}: uniquely C3-saturated for any n (trivially C3-free,
    # since a star is a tree; adding any edge between two leaves creates
    # exactly one triangle with the center).
    for leaves in [2, 3, 5, 8]:
        G = nx.star_graph(leaves)  # star_graph(n) has n+1 nodes, center=0
        unique, nontrivial = is_uniquely_ck_saturated(G, 3)
        check(f"star K_1,{leaves} is uniquely C3-saturated", unique)
        check(f"star K_1,{leaves} nontrivial (n={leaves+1}>=3)", nontrivial == (leaves + 1 >= 3))

    # Moore graphs of diameter 2 (girth 5): C5 itself (degree 2 case) and
    # the Petersen graph (degree 3 case). Every nonadjacent pair has
    # exactly one common neighbor by the Moore/friendship-type property,
    # so adding any missing edge completes exactly one triangle.
    G = nx.cycle_graph(5)
    unique, nontrivial = is_uniquely_ck_saturated(G, 3)
    check("C5 (degree-2 Moore graph) is uniquely C3-saturated", unique)
    check("C5 nontrivial for k=3 (n=5>=3)", nontrivial)

    G = nx.petersen_graph()
    unique, nontrivial = is_uniquely_ck_saturated(G, 3)
    check("Petersen graph (degree-3 Moore graph) is uniquely C3-saturated", unique)
    check("Petersen graph nontrivial for k=3 (n=10>=3)", nontrivial)


def section4_atlas_sweep(k_values=(5, 6, 7)):
    print(f"\n=== Section 4: full atlas sweep (n<=7) for k in {k_values} ===")
    atlas = nx.graph_atlas_g()
    results = {k: {"nontrivial_unique": [], "saturated_not_unique": [], "neither": []} for k in k_values}
    t0 = time.time()
    checked = 0
    for G in atlas:
        n = G.number_of_nodes()
        if n == 0:
            continue
        for k in k_values:
            if n < k:
                continue  # cannot be nontrivial for this k; skip (trivial by definition)
            checked += 1
            unique, nontrivial = is_uniquely_ck_saturated(G, k)
            if unique and nontrivial:
                results[k]["nontrivial_unique"].append(sorted(G.edges()))
            elif is_ck_saturated(G, k) and not unique:
                results[k]["saturated_not_unique"].append(sorted(G.edges()))
            elif not is_ck_free(G, k):
                results[k]["neither"].append(sorted(G.edges()))
    elapsed = time.time() - t0
    print(f"Checked {checked} (graph,k) combinations in {elapsed:.2f}s")

    # k=5: every nontrivial hit must be isomorphic to a friendship graph.
    n_hits = results[5]["nontrivial_unique"]
    check(f"k=5: found {len(n_hits)} nontrivial uniquely-C5-saturated graphs in atlas (n<=7)",
          True)
    all_friendship = True
    for edges in n_hits:
        H = nx.Graph(edges)
        n = H.number_of_nodes()
        m = (n - 1) // 2
        if n % 2 == 0 or not nx.is_isomorphic(H, friendship_graph(m)):
            all_friendship = False
    check("k=5: every atlas hit (n<=7) is isomorphic to a friendship graph", all_friendship,
          f"hits={n_hits}")

    # k=6, k=7: must be EMPTY (Theorems 4.1, 4.2).
    check("k=6: zero nontrivial uniquely-C6-saturated graphs in atlas (n<=7)",
          len(results[6]["nontrivial_unique"]) == 0,
          f"found: {results[6]['nontrivial_unique']}")
    check("k=7: zero nontrivial uniquely-C7-saturated graphs in atlas (n<=7)",
          len(results[7]["nontrivial_unique"]) == 0,
          f"found: {results[7]['nontrivial_unique']}")

    return results


def section5_non_examples(results):
    print("\n=== Section 5: explicit non-examples (saturated-but-not-unique, and neither) ===")
    k = 5
    sat_not_unique = results[k]["saturated_not_unique"]
    neither = results[k]["neither"]
    check(f"k=5: found at least one C5-saturated-but-NOT-uniquely-saturated graph in atlas",
          len(sat_not_unique) > 0)
    if sat_not_unique:
        edges = sat_not_unique[0]
        G = nx.Graph(edges)
        print(f"  Example (saturated, not unique): n={G.number_of_nodes()} edges={edges}")
        # Manually re-verify: find the non-edge with >1 five-cycle after adding it.
        for u, v in itertools.combinations(G.nodes(), 2):
            if not G.has_edge(u, v):
                G.add_edge(u, v)
                c = count_k_cycles(G, k)
                G.remove_edge(u, v)
                if c != 1:
                    print(f"    adding edge {(u,v)} creates {c} five-cycles (!=1) -- confirms non-uniqueness")
                    break

    check(f"k=5: found at least one 'neither saturated nor free' graph in atlas", len(neither) > 0)
    if neither:
        edges = neither[0]
        G = nx.Graph(edges)
        print(f"  Example (neither): n={G.number_of_nodes()} edges={edges}, "
              f"contains {count_k_cycles(G, k)} five-cycle(s) already")


def main():
    section1_cycle_counter_validation()
    section2_friendship_graphs()
    section3_c3_examples()
    results = section4_atlas_sweep()
    section5_non_examples(results)

    print("\n" + "=" * 60)
    if FAILURES:
        print(f"SELF-TEST: {len(FAILURES)} FAILURE(S)")
        for name, detail in FAILURES:
            print(f"  - {name}: {detail}")
        sys.exit(1)
    else:
        print("SELF-TEST: ALL CHECKS PASSED")
        sys.exit(0)


if __name__ == "__main__":
    main()

